Black Hole Multipoles in Higher-Derivative Gravity

We consider a broad family of higher-derivative extensions of four-dimensional Einstein gravity and study the multipole moments of rotating black holes therein. We carefully show that the various definitions of multipoles carry over from general relativity, and compute these multipoles for higher-derivative Kerr using the ACMC expansion formalism. We obtain the mass $M_{n}$ and current $S_{n}$ multipoles as a series expansions in the dimensionless spin; in some cases we are able to resum these series into closed-form expressions. Moreover, we observe the existence of intriguing relations between the corrections to the parity-odd multipoles $S_{2n}\neq 0$ and $M_{2n+1}\neq 0$ that break equatorial symmetry, and the parity-preserving corrections that only modify $S_{2n+1}$ and $M_{2n}$. Further, we comment on the higher-derivative corrections to multipole ratios for Kerr, and we discuss the phenomenological implications of the corrections to the multipole moments for current and future gravitational wave experiments.

==> anc/HDMultipoles.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    413997,      10607]
NotebookOptionsPosition[    409052,      10541]
NotebookOutlinePosition[    409444,      10557]
CellTagsIndexPosition[    409401,      10554]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Six derivatives", "Section",
 CellChangeTimes->{{3.867985169064844*^9, 
  3.8679851741074038`*^9}},ExpressionUUID->"3a7ea030-912c-4f67-912d-\
bfb31b00ac8d"],

Cell[TextData[{
 "Below are the six derivative mass multipoles starting from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "0"], "=", "M"}], TraditionalForm]],ExpressionUUID->
  "be9d446f-9216-4943-95aa-0195646a231d"],
 " up to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "28"], TraditionalForm]],ExpressionUUID->
  "de40fd0d-1648-48f0-8c3c-2794bb1d0c15"],
 " and all truncated to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Chi]", "30"], ")"}], TraditionalForm]],ExpressionUUID->
  "9af3f7b4-265c-4634-b631-90fcd45862c2"]
}], "Text",
 CellChangeTimes->{{3.86798762233491*^9, 3.867987671071323*^9}, {
  3.867987782465623*^9, 3.867987784322217*^9}, {3.867993335427709*^9, 
  3.867993335525001*^9}},ExpressionUUID->"a73575c3-bdb6-4275-a8f3-\
12d74c2664a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"M", ",", "0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "3"]}], " ", 
     SuperscriptBox["\[Chi]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6", " ", 
          SuperscriptBox["\[Chi]", "2"]}], 
         RowBox[{"7", " ", "M"}]]}], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Chi]", "4"]}], 
        RowBox[{"28", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Chi]", "6"]}], 
        RowBox[{"56", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Chi]", "8"]}], 
        RowBox[{"224", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Chi]", "10"]}], 
        RowBox[{"448", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"45", " ", 
         SuperscriptBox["\[Chi]", "12"]}], 
        RowBox[{"7168", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"55", " ", 
         SuperscriptBox["\[Chi]", "14"]}], 
        RowBox[{"14336", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"143", " ", 
         SuperscriptBox["\[Chi]", "16"]}], 
        RowBox[{"57344", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"195", " ", 
         SuperscriptBox["\[Chi]", "18"]}], 
        RowBox[{"114688", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"1105", " ", 
         SuperscriptBox["\[Chi]", "20"]}], 
        RowBox[{"917504", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"1615", " ", 
         SuperscriptBox["\[Chi]", "22"]}], 
        RowBox[{"1835008", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"4845", " ", 
         SuperscriptBox["\[Chi]", "24"]}], 
        RowBox[{"7340032", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"7429", " ", 
         SuperscriptBox["\[Chi]", "26"]}], 
        RowBox[{"14680064", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"185725", " ", 
         SuperscriptBox["\[Chi]", "28"]}], 
        RowBox[{"469762048", " ", "M"}]]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"69", " ", 
        SuperscriptBox["\[Chi]", "3"]}], "98"], "-", 
      FractionBox[
       RowBox[{"19", " ", 
        SuperscriptBox["\[Chi]", "5"]}], "84"], "-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["\[Chi]", "7"]}], "176"], "-", 
      FractionBox[
       RowBox[{"95", " ", 
        SuperscriptBox["\[Chi]", "9"]}], "2912"], "-", 
      FractionBox[
       RowBox[{"61", " ", 
        SuperscriptBox["\[Chi]", "11"]}], "3584"], "-", 
      FractionBox[
       RowBox[{"1205", " ", 
        SuperscriptBox["\[Chi]", "13"]}], "121856"], "-", 
      FractionBox[
       RowBox[{"3377", " ", 
        SuperscriptBox["\[Chi]", "15"]}], "544768"], "-", 
      FractionBox[
       RowBox[{"1651", " ", 
        SuperscriptBox["\[Chi]", "17"]}], "401408"], "-", 
      FractionBox[
       RowBox[{"30095", " ", 
        SuperscriptBox["\[Chi]", "19"]}], "10551296"], "-", 
      FractionBox[
       RowBox[{"1343", " ", 
        SuperscriptBox["\[Chi]", "21"]}], "655360"], "-", 
      FractionBox[
       RowBox[{"50065", " ", 
        SuperscriptBox["\[Chi]", "23"]}], "33030144"], "-", 
      FractionBox[
       RowBox[{"244511", " ", 
        SuperscriptBox["\[Chi]", "25"]}], "212860928"], "-", 
      FractionBox[
       RowBox[{"6470659", " ", 
        SuperscriptBox["\[Chi]", "27"]}], "7281311744"], "-", 
      FractionBox[
       RowBox[{"3616175", " ", 
        SuperscriptBox["\[Chi]", "29"]}], "5167382528"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "5"], " ", 
     SuperscriptBox["\[Chi]", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"242", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "147"], "-", 
       FractionBox[
        RowBox[{"1241", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "3234"], "-", 
       FractionBox[
        RowBox[{"842", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "7007"], "-", 
       FractionBox[
        RowBox[{"529", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "10192"], "-", 
       FractionBox[
        RowBox[{"2851", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "106624"], "-", 
       FractionBox[
        RowBox[{"124955", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "14"]}], "8103424"], "-", 
       FractionBox[
        RowBox[{"4587", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "16"]}], "476672"], "-", 
       FractionBox[
        RowBox[{"4199", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "18"]}], "659456"], "-", 
       FractionBox[
        RowBox[{"406991", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "20"]}], "92323840"], "-", 
       FractionBox[
        RowBox[{"457249", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "22"]}], "144506880"], "-", 
       FractionBox[
        RowBox[{"980305", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "24"]}], "419069952"], "-", 
       FractionBox[
        RowBox[{"40934759", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "26"]}], "23095410688"], "-", 
       FractionBox[
        RowBox[{"192195659", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "28"]}], "140165251072"]}], ")"}]}]}], ",", 
   
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["629", "441"]}], " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["\[Chi]", "5"]}], "+", 
      FractionBox[
       RowBox[{"241", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "7"]}], "539"], "+", 
      FractionBox[
       RowBox[{"24533", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "9"]}], "168168"], "+", 
      FractionBox[
       RowBox[{"3947", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "11"]}], "61152"], "+", 
      FractionBox[
       RowBox[{"21605", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "13"]}], "639744"], "+", 
      FractionBox[
       RowBox[{"239303", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "15"]}], "12155136"], "+", 
      FractionBox[
       RowBox[{"23613", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "17"]}], "1906688"], "+", 
      FractionBox[
       RowBox[{"114179", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "19"]}], "13848576"], "+", 
      FractionBox[
       RowBox[{"3177383", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "21"]}], "553943040"], "+", 
      FractionBox[
       RowBox[{"179197", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "43352064"], "+", 
      FractionBox[
       RowBox[{"10278829", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "3352559616"], "+", 
      FractionBox[
       RowBox[{"645628873", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "277144928256"], "+", 
      FractionBox[
       RowBox[{"1519325329", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "840991506432"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "7"]}], " ", 
     SuperscriptBox["\[Chi]", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"18448", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["\[Chi]", "6"]}], "7623"]}], "+", 
       FractionBox[
        RowBox[{"549295", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "8"]}], "924924"], "+", 
       FractionBox[
        RowBox[{"31765", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "10"]}], "168168"], "+", 
       FractionBox[
        RowBox[{"314725", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "12"]}], "3811808"], "+", 
       FractionBox[
        RowBox[{"956765", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "14"]}], "22284416"], "+", 
       FractionBox[
        RowBox[{"1212913", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "16"]}], "48620544"], "+", 
       FractionBox[
        RowBox[{"2060855", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "18"]}], "131561472"], "+", 
       FractionBox[
        RowBox[{"5290519", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "20"]}], "507781120"], "+", 
       FractionBox[
        RowBox[{"6622181", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "22"]}], "914006016"], "+", 
       FractionBox[
        RowBox[{"288777521", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "24"]}], "55317233664"], "+", 
       FractionBox[
        RowBox[{"4426820621", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "26"]}], "1143222829056"], "+", 
       FractionBox[
        RowBox[{"24669565895", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "28"]}], "8383634079744"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"38855", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "7"]}], "18018"], "-", 
      FractionBox[
       RowBox[{"163433", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "9"]}], "245388"], "-", 
      FractionBox[
       RowBox[{"135703", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "11"]}], "624624"], "-", 
      FractionBox[
       RowBox[{"26203", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "13"]}], "272272"], "-", 
      FractionBox[
       RowBox[{"8350715", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "15"]}], "165541376"], "-", 
      FractionBox[
       RowBox[{"29266351", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "17"]}], "993248256"], "-", 
      FractionBox[
       RowBox[{"7678873", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "19"]}], "413478912"], "-", 
      FractionBox[
       RowBox[{"11681203", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "21"]}], "943022080"], "-", 
      FractionBox[
       RowBox[{"586142863", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "67897589760"], "-", 
      FractionBox[
       RowBox[{"22073837", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "3542482944"], "-", 
      FractionBox[
       RowBox[{"19654967639", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "4246256222208"], "-", 
      FractionBox[
       RowBox[{"19939695863", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "5661674962944"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "9"], " ", 
     SuperscriptBox["\[Chi]", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"124412", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "8"]}], "39039"], "-", 
       FractionBox[
        RowBox[{"8875", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "10"]}], "11011"], "-", 
       FractionBox[
        RowBox[{"57159", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "12"]}], "221221"], "-", 
       FractionBox[
        RowBox[{"125921", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "14"]}], "1108536"], "-", 
       FractionBox[
        RowBox[{"3683005", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "16"]}], "62078016"], "-", 
       FractionBox[
        RowBox[{"65856629", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "18"]}], "1903725824"], "-", 
       FractionBox[
        RowBox[{"1407443", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "20"]}], "64606080"], "-", 
       FractionBox[
        RowBox[{"446653", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "22"]}], "30750720"], "-", 
       FractionBox[
        RowBox[{"2491212281", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "24"]}], "246128762880"], "-", 
       FractionBox[
        RowBox[{"1384974989", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "26"]}], "189565009920"], "-", 
       FractionBox[
        RowBox[{"110808703", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "28"]}], "20414693376"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3015070", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["\[Chi]", "9"]}], "1042899"]}], "+", 
      FractionBox[
       RowBox[{"195532", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "11"]}], "221221"], "+", 
      FractionBox[
       RowBox[{"619607", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "13"]}], "2149004"], "+", 
      FractionBox[
       RowBox[{"11242237", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "15"]}], "87943856"], "+", 
      FractionBox[
       RowBox[{"47199805", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "17"]}], "703550848"], "+", 
      FractionBox[
       RowBox[{"9337099", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "19"]}], "237965728"], "+", 
      FractionBox[
       RowBox[{"55457651", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "21"]}], "2239677440"], "+", 
      FractionBox[
       RowBox[{"18073829", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "1093048320"], "+", 
      FractionBox[
       RowBox[{"126197189", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "10939056128"], "+", 
      FractionBox[
       RowBox[{"5530375489", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "663477534720"], "+", 
      FractionBox[
       RowBox[{"1285588393", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "207432056832"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "11"]}], " ", 
     SuperscriptBox["\[Chi]", "10"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3834904526", " ", 
          SuperscriptBox["M", "7"], " ", 
          SuperscriptBox["\[Chi]", "10"]}], "970938969"]}], "+", 
       FractionBox[
        RowBox[{"18960131", " ", 
         SuperscriptBox["M", "7"], " ", 
         SuperscriptBox["\[Chi]", "12"]}], "18603508"], "+", 
       FractionBox[
        RowBox[{"3565013873", " ", 
         SuperscriptBox["M", "7"], " ", 
         SuperscriptBox["\[Chi]", "14"]}], "10861066216"], "+", 
       FractionBox[
        RowBox[{"483846611", " ", 
         SuperscriptBox["M", "7"], " ", 
         SuperscriptBox["\[Chi]", "16"]}], "3341866528"], "+", 
       FractionBox[
        RowBox[{"728373605", " ", 
         SuperscriptBox["M", "7"], " ", 
         SuperscriptBox["\[Chi]", "18"]}], "9607866268"], "+", 
       FractionBox[
        RowBox[{"32041790069", " ", 
         SuperscriptBox["M", "7"], " ", 
         SuperscriptBox["\[Chi]", "20"]}], "723415813120"], "+", 
       FractionBox[
        RowBox[{"580233617", " ", 
         SuperscriptBox["M", "7"], " ", 
         SuperscriptBox["\[Chi]", "22"]}], "20767918080"], "+", 
       FractionBox[
        RowBox[{"3460328512261", " ", 
         SuperscriptBox["M", "7"], " ", 
         SuperscriptBox["\[Chi]", "24"]}], "185499044290560"], "+", 
       FractionBox[
        RowBox[{"419274307297", " ", 
         SuperscriptBox["M", "7"], " ", 
         SuperscriptBox["\[Chi]", "26"]}], "32215520296960"], "+", 
       FractionBox[
        RowBox[{"1426180559", " ", 
         SuperscriptBox["M", "7"], " ", 
         SuperscriptBox["\[Chi]", "28"]}], "151652007936"]}], ")"}]}]}], ",", 
   
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"640550003", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "11"]}], "176534358"], "-", 
      FractionBox[
       RowBox[{"2203045695", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "13"]}], "2000722724"], "-", 
      FractionBox[
       RowBox[{"4965608731", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "15"]}], "13823175184"], "-", 
      FractionBox[
       RowBox[{"338943895", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "17"]}], "2126642336"], "-", 
      FractionBox[
       RowBox[{"3853957685", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "19"]}], "46035551744"], "-", 
      FractionBox[
       RowBox[{"22560780877", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "21"]}], "460355517440"], "-", 
      FractionBox[
       RowBox[{"1799984027", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "58150170624"], "-", 
      FractionBox[
       RowBox[{"348862411981", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "16863549480960"], "-", 
      FractionBox[
       RowBox[{"236891416913", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "16400628514816"], "-", 
      FractionBox[
       RowBox[{"119934780821", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "11484192964608"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "13"], " ", 
     SuperscriptBox["\[Chi]", "12"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"23221547422", " ", 
         SuperscriptBox["M", "9"], " ", 
         SuperscriptBox["\[Chi]", "12"]}], "4930352427"], "-", 
       FractionBox[
        RowBox[{"1616964945821", " ", 
         SuperscriptBox["M", "9"], " ", 
         SuperscriptBox["\[Chi]", "14"]}], "1311473745582"], "-", 
       FractionBox[
        RowBox[{"7914556249", " ", 
         SuperscriptBox["M", "9"], " ", 
         SuperscriptBox["\[Chi]", "16"]}], "19870814327"], "-", 
       FractionBox[
        RowBox[{"99034473711", " ", 
         SuperscriptBox["M", "9"], " ", 
         SuperscriptBox["\[Chi]", "18"]}], "562496897872"], "-", 
       FractionBox[
        RowBox[{"415513067289", " ", 
         SuperscriptBox["M", "9"], " ", 
         SuperscriptBox["\[Chi]", "20"]}], "4499975182976"], "-", 
       FractionBox[
        RowBox[{"857922297577", " ", 
         SuperscriptBox["M", "9"], " ", 
         SuperscriptBox["\[Chi]", "22"]}], "15882265351680"], "-", 
       FractionBox[
        RowBox[{"1563083077", " ", 
         SuperscriptBox["M", "9"], " ", 
         SuperscriptBox["\[Chi]", "24"]}], "45824862720"], "-", 
       FractionBox[
        RowBox[{"45680302396501", " ", 
         SuperscriptBox["M", "9"], " ", 
         SuperscriptBox["\[Chi]", "26"]}], "2003951796654080"], "-", 
       FractionBox[
        RowBox[{"978888473663", " ", 
         SuperscriptBox["M", "9"], " ", 
         SuperscriptBox["\[Chi]", "28"]}], "61502356930560"]}], ")"}]}]}], 
   ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"57979034627", " ", 
         SuperscriptBox["M", "10"], " ", 
         SuperscriptBox["\[Chi]", "13"]}], "13274025765"]}], "+", 
      FractionBox[
       RowBox[{"30218505479", " ", 
        SuperscriptBox["M", "10"], " ", 
        SuperscriptBox["\[Chi]", "15"]}], "22927862685"], "+", 
      FractionBox[
       RowBox[{"26292025373", " ", 
        SuperscriptBox["M", "10"], " ", 
        SuperscriptBox["\[Chi]", "17"]}], "61140967160"], "+", 
      FractionBox[
       RowBox[{"228806367", " ", 
        SuperscriptBox["M", "10"], " ", 
        SuperscriptBox["\[Chi]", "19"]}], "1198587040"], "+", 
      FractionBox[
       RowBox[{"1736622948453", " ", 
        SuperscriptBox["M", "10"], " ", 
        SuperscriptBox["\[Chi]", "21"]}], "17307596857600"], "+", 
      FractionBox[
       RowBox[{"179522052137", " ", 
        SuperscriptBox["M", "10"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "3054281798400"], "+", 
      FractionBox[
       RowBox[{"277087345133", " ", 
        SuperscriptBox["M", "10"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "7458877655040"], "+", 
      FractionBox[
       RowBox[{"2735290407091", " ", 
        SuperscriptBox["M", "10"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "110107241574400"], "+", 
      FractionBox[
       RowBox[{"13957374437921", " ", 
        SuperscriptBox["M", "10"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "804261590630400"]}], ")"}]}], ",", 
   
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "15"]}], " ", 
     SuperscriptBox["\[Chi]", "14"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1773191370004", " ", 
          SuperscriptBox["M", "11"], " ", 
          SuperscriptBox["\[Chi]", "14"]}], "324265486545"]}], "+", 
       FractionBox[
        RowBox[{"625659917167", " ", 
         SuperscriptBox["M", "11"], " ", 
         SuperscriptBox["\[Chi]", "16"]}], "432353982060"], "+", 
       FractionBox[
        RowBox[{"1863486258737", " ", 
         SuperscriptBox["M", "11"], " ", 
         SuperscriptBox["\[Chi]", "18"]}], "3977656634952"], "+", 
       FractionBox[
        RowBox[{"576879754181", " ", 
         SuperscriptBox["M", "11"], " ", 
         SuperscriptBox["\[Chi]", "20"]}], "2781578066400"], "+", 
       FractionBox[
        RowBox[{"3634613903779", " ", 
         SuperscriptBox["M", "11"], " ", 
         SuperscriptBox["\[Chi]", "22"]}], "33378936796800"], "+", 
       FractionBox[
        RowBox[{"29043338550221", " ", 
         SuperscriptBox["M", "11"], " ", 
         SuperscriptBox["\[Chi]", "24"]}], "455524313932800"], "+", 
       FractionBox[
        RowBox[{"6654439516709", " ", 
         SuperscriptBox["M", "11"], " ", 
         SuperscriptBox["\[Chi]", "26"]}], "165160862361600"], "+", 
       FractionBox[
        RowBox[{"32039224294043", " ", 
         SuperscriptBox["M", "11"], " ", 
         SuperscriptBox["\[Chi]", "28"]}], "1189158209003520"]}], ")"}]}]}], 
   ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"96080821283423", " ", 
        SuperscriptBox["M", "12"], " ", 
        SuperscriptBox["\[Chi]", "15"]}], "18807398219610"], "-", 
      FractionBox[
       RowBox[{"6413615768767", " ", 
        SuperscriptBox["M", "12"], " ", 
        SuperscriptBox["\[Chi]", "17"]}], "4179421826580"], "-", 
      FractionBox[
       RowBox[{"82519078366499", " ", 
        SuperscriptBox["M", "12"], " ", 
        SuperscriptBox["\[Chi]", "19"]}], "164788632019440"], "-", 
      FractionBox[
       RowBox[{"1494979227611", " ", 
        SuperscriptBox["M", "12"], " ", 
        SuperscriptBox["\[Chi]", "21"]}], "6722146993800"], "-", 
      FractionBox[
       RowBox[{"6038010838927", " ", 
        SuperscriptBox["M", "12"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "51626088912384"], "-", 
      FractionBox[
       RowBox[{"905523851927867", " ", 
        SuperscriptBox["M", "12"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "13210205104051200"], "-", 
      FractionBox[
       RowBox[{"18408506208373", " ", 
        SuperscriptBox["M", "12"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "424699360358400"], "-", 
      FractionBox[
       RowBox[{"1666720446392159", " ", 
        SuperscriptBox["M", "12"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "57475980101836800"]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "17"], " ", 
     SuperscriptBox["\[Chi]", "16"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"1814798318233016", " ", 
         SuperscriptBox["M", "13"], " ", 
         SuperscriptBox["\[Chi]", "16"]}], "291514672403955"], "-", 
       FractionBox[
        RowBox[{"82521062639286", " ", 
         SuperscriptBox["M", "13"], " ", 
         SuperscriptBox["\[Chi]", "18"]}], "49665462705859"], "-", 
       FractionBox[
        RowBox[{"6020481704936918", " ", 
         SuperscriptBox["M", "13"], " ", 
         SuperscriptBox["\[Chi]", "20"]}], "11174729108818275"], "-", 
       FractionBox[
        RowBox[{"194039299427983", " ", 
         SuperscriptBox["M", "13"], " ", 
         SuperscriptBox["\[Chi]", "22"]}], "812707571550420"], "-", 
       FractionBox[
        RowBox[{"35678663825303", " ", 
         SuperscriptBox["M", "13"], " ", 
         SuperscriptBox["\[Chi]", "24"]}], "284386359878880"], "-", 
       FractionBox[
        RowBox[{"116647817382743261", " ", 
         SuperscriptBox["M", "13"], " ", 
         SuperscriptBox["\[Chi]", "26"]}], "1586875888124150400"], "-", 
       FractionBox[
        RowBox[{"6260939109619", " ", 
         SuperscriptBox["M", "13"], " ", 
         SuperscriptBox["\[Chi]", "28"]}], "134709328363680"]}], ")"}]}]}], 
   ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"12439682260028", " ", 
         SuperscriptBox["M", "14"], " ", 
         SuperscriptBox["\[Chi]", "17"]}], "2126231862755"]}], "+", 
      FractionBox[
       RowBox[{"2532143811404464", " ", 
        SuperscriptBox["M", "14"], " ", 
        SuperscriptBox["\[Chi]", "19"]}], "1446141414082365"], "+", 
      FractionBox[
       RowBox[{"83473964088871", " ", 
        SuperscriptBox["M", "14"], " ", 
        SuperscriptBox["\[Chi]", "21"]}], "146074890311350"], "+", 
      FractionBox[
       RowBox[{"445033030192811", " ", 
        SuperscriptBox["M", "14"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "1752898683736200"], "+", 
      FractionBox[
       RowBox[{"1074463581643909", " ", 
        SuperscriptBox["M", "14"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "8044071322288320"], "+", 
      FractionBox[
       RowBox[{"609219068906537", " ", 
        SuperscriptBox["M", "14"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "7778803373157600"], "+", 
      FractionBox[
       RowBox[{"973587299649821", " ", 
        SuperscriptBox["M", "14"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "19651713784819200"]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "19"]}], " ", 
     SuperscriptBox["\[Chi]", "18"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1284968525578730", " ", 
          SuperscriptBox["M", "15"], " ", 
          SuperscriptBox["\[Chi]", "18"]}], "184054361792301"]}], "+", 
       FractionBox[
        RowBox[{"42205504268090997", " ", 
         SuperscriptBox["M", "15"], " ", 
         SuperscriptBox["\[Chi]", "20"]}], "22495533107947900"], "+", 
       FractionBox[
        RowBox[{"4484194178020133", " ", 
         SuperscriptBox["M", "15"], " ", 
         SuperscriptBox["\[Chi]", "22"]}], "7362174471692040"], "+", 
       FractionBox[
        RowBox[{"67854363059177683", " ", 
         SuperscriptBox["M", "15"], " ", 
         SuperscriptBox["\[Chi]", "24"]}], "251180070210669600"], "+", 
       FractionBox[
        RowBox[{"125764951735657153", " ", 
         SuperscriptBox["M", "15"], " ", 
         SuperscriptBox["\[Chi]", "26"]}], "885430749170721600"], "+", 
       FractionBox[
        RowBox[{"1595914982814561329", " ", 
         SuperscriptBox["M", "15"], " ", 
         SuperscriptBox["\[Chi]", "28"]}], "19166971511460326400"]}], 
      ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"814894695126983", " ", 
        SuperscriptBox["M", "16"], " ", 
        SuperscriptBox["\[Chi]", "19"]}], "123593673072870"], "-", 
      FractionBox[
       RowBox[{"6629082585290923", " ", 
        SuperscriptBox["M", "16"], " ", 
        SuperscriptBox["\[Chi]", "21"]}], "3369776214550900"], "-", 
      FractionBox[
       RowBox[{"92057553794921389", " ", 
        SuperscriptBox["M", "16"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "143368660764529200"], "-", 
      FractionBox[
       RowBox[{"2372913492049058303", " ", 
        SuperscriptBox["M", "16"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "8315382324342693600"], "-", 
      FractionBox[
       RowBox[{"47648674466961888791", " ", 
        SuperscriptBox["M", "16"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "317263817913382771200"], "-", 
      FractionBox[
       RowBox[{"113376875092053971", " ", 
        SuperscriptBox["M", "16"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "1287074312021836800"]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "21"], " ", 
     SuperscriptBox["\[Chi]", "20"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"762575631999393038", " ", 
         SuperscriptBox["M", "17"], " ", 
         SuperscriptBox["\[Chi]", "20"]}], "98565954275613825"], "-", 
       FractionBox[
        RowBox[{"487138246113129179", " ", 
         SuperscriptBox["M", "17"], " ", 
         SuperscriptBox["\[Chi]", "22"]}], "232974073742359950"], "-", 
       FractionBox[
        RowBox[{"765092469484908164", " ", 
         SuperscriptBox["M", "17"], " ", 
         SuperscriptBox["\[Chi]", "24"]}], "1126041356421406425"], "-", 
       FractionBox[
        RowBox[{"12955153651581335443", " ", 
         SuperscriptBox["M", "17"], " ", 
         SuperscriptBox["\[Chi]", "26"]}], "42962808675770583600"], "-", 
       FractionBox[
        RowBox[{"573893864297555579", " ", 
         SuperscriptBox["M", "17"], " ", 
         SuperscriptBox["\[Chi]", "28"]}], "3617920730591207040"]}], 
      ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1079671650486928033", " ", 
         SuperscriptBox["M", "18"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "147158693638381425"]}], "+", 
      FractionBox[
       RowBox[{"26079017382175183", " ", 
        SuperscriptBox["M", "18"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "11944445690542365"], "+", 
      FractionBox[
       RowBox[{"22563742866185155309", " ", 
        SuperscriptBox["M", "18"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "31657848420533254920"], "+", 
      FractionBox[
       RowBox[{"462198270027691453", " ", 
        SuperscriptBox["M", "18"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "1458778596858462880"], "+", 
      FractionBox[
       RowBox[{"44771570511423489049", " ", 
        SuperscriptBox["M", "18"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "268415261821957169920"]}], ")"}]}],
    ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "23"]}], " ", 
     SuperscriptBox["\[Chi]", "22"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"747354906967220578456", " ", 
          SuperscriptBox["M", "19"], " ", 
          SuperscriptBox["\[Chi]", "22"]}], "88014276858810126825"]}], "+", 
       FractionBox[
        RowBox[{"23541938993145405566381", " ", 
         SuperscriptBox["M", "19"], " ", 
         SuperscriptBox["\[Chi]", "24"]}], "10209656115621974711700"], "+", 
       FractionBox[
        RowBox[{"14383478392123661809571", " ", 
         SuperscriptBox["M", "19"], " ", 
         SuperscriptBox["\[Chi]", "26"]}], "19181778156623104003800"], "+", 
       FractionBox[
        RowBox[{"16796012987577622329", " ", 
         SuperscriptBox["M", "19"], " ", 
         SuperscriptBox["\[Chi]", "28"]}], "50445175954301391200"]}], 
      ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"185537092656671871491", " ", 
        SuperscriptBox["M", "20"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "22960246137080902650"], "-", 
      FractionBox[
       RowBox[{"81930442886380422541", " ", 
        SuperscriptBox["M", "20"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "34146007075658778300"], "-", 
      FractionBox[
       RowBox[{"156794335895550959071", " ", 
        SuperscriptBox["M", "20"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "200157685112588911344"], "-", 
      FractionBox[
       RowBox[{"26814219584923173703", " ", 
        SuperscriptBox["M", "20"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "76983725043303427440"]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "25"], " ", 
     SuperscriptBox["\[Chi]", "24"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"32666426985883403579156", " ", 
         SuperscriptBox["M", "21"], " ", 
         SuperscriptBox["\[Chi]", "24"]}], "3533285619256272454575"], "-", 
       FractionBox[
        RowBox[{"37053958420658850761267", " ", 
         SuperscriptBox["M", "21"], " ", 
         SuperscriptBox["\[Chi]", "26"]}], "14699080000455748176825"], "-", 
       FractionBox[
        RowBox[{"12057243535757769300157", " ", 
         SuperscriptBox["M", "21"], " ", 
         SuperscriptBox["\[Chi]", "28"]}], "14699080000455748176825"]}], 
      ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1353309082259344020882794", " ", 
         SuperscriptBox["M", "22"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "153344595875722224528555"]}], "+", 
      FractionBox[
       RowBox[{"112007112528798459443092", " ", 
        SuperscriptBox["M", "22"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "42825968217544044688155"], "+", 
      FractionBox[
       RowBox[{"9823205089708004881639", " ", 
        SuperscriptBox["M", "22"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "11503163876944679879940"]}], 
     ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "27"]}], " ", 
     SuperscriptBox["\[Chi]", "26"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"71691961602797407569202", " ", 
          SuperscriptBox["M", "23"], " ", 
          SuperscriptBox["\[Chi]", "26"]}], "7169958479860315174035"]}], "+", 
       
       FractionBox[
        RowBox[{"266780723435287961937281", " ", 
         SuperscriptBox["M", "23"], " ", 
         SuperscriptBox["\[Chi]", "28"]}], "97511435326100286366876"]}], 
      ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"41216344451110446705731669", " ", 
        SuperscriptBox["M", "24"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "4306755060236095981203690"], "-", 
      FractionBox[
       RowBox[{"4765414705779970670451253", " ", 
        SuperscriptBox["M", "24"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "1683099678712957050125580"]}], 
     ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "29"], " ", 
     SuperscriptBox["\[Chi]", "28"]}], "+", 
    FractionBox[
     RowBox[{"316382400857619756578518", " ", 
      SuperscriptBox["l", "4"], " ", 
      SuperscriptBox["M", "25"], " ", "\[Lambda]ev", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "29425034573041649561019"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.867987173750969*^9, {3.8679872318666887`*^9, 3.867987237914208*^9}, {
   3.8679872922106047`*^9, 3.8679873143186407`*^9}, {3.867987348160174*^9, 
   3.86798740498153*^9}, {3.867987443499185*^9, 3.8679874598946743`*^9}, 
   3.867987527030632*^9, 3.8679876091049757`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"fa8c4003-61d6-4769-8ed1-429a771da596"],

Cell[TextData[{
 "Below are the six derivative spin multipoles starting from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "0"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "4911da82-abf3-4957-9585-55c0a58bbb9a"],
 " up to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "28"], TraditionalForm]],ExpressionUUID->
  "e8ab6fc5-2f10-406b-b95d-68034911fe67"],
 " and all truncated to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Chi]", "30"], ")"}], TraditionalForm]],ExpressionUUID->
  "aec779e4-6d3c-4b67-9811-2eadf5049426"]
}], "Text",
 CellChangeTimes->{{3.86798762233491*^9, 3.867987671071323*^9}, {
  3.8679877277899227`*^9, 3.867987738394228*^9}, {3.867987790019918*^9, 
  3.867987792072681*^9}, {3.8679933405977793`*^9, 
  3.867993340698448*^9}},ExpressionUUID->"a090d998-d640-4ce0-a380-\
3e066579c3b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    SuperscriptBox["M", "2"], " ", "\[Chi]"}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", 
         SuperscriptBox["\[Chi]", "2"]}], 
        RowBox[{"7", " ", "M"}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Chi]", "4"]}], 
       RowBox[{"28", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Chi]", "6"]}], 
       RowBox[{"56", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Chi]", "8"]}], 
       RowBox[{"224", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Chi]", "10"]}], 
       RowBox[{"448", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"45", " ", 
        SuperscriptBox["\[Chi]", "12"]}], 
       RowBox[{"7168", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"55", " ", 
        SuperscriptBox["\[Chi]", "14"]}], 
       RowBox[{"14336", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"143", " ", 
        SuperscriptBox["\[Chi]", "16"]}], 
       RowBox[{"57344", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"195", " ", 
        SuperscriptBox["\[Chi]", "18"]}], 
       RowBox[{"114688", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"1105", " ", 
        SuperscriptBox["\[Chi]", "20"]}], 
       RowBox[{"917504", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"1615", " ", 
        SuperscriptBox["\[Chi]", "22"]}], 
       RowBox[{"1835008", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"4845", " ", 
        SuperscriptBox["\[Chi]", "24"]}], 
       RowBox[{"7340032", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"7429", " ", 
        SuperscriptBox["\[Chi]", "26"]}], 
       RowBox[{"14680064", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"185725", " ", 
        SuperscriptBox["\[Chi]", "28"]}], 
       RowBox[{"469762048", " ", "M"}]], "-", 
      FractionBox[
       RowBox[{"269050552884674619525", " ", 
        SuperscriptBox["\[Chi]", "30"]}], 
       RowBox[{"239279610369458550341632", " ", "M"}]]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "4"]}], " ", 
     SuperscriptBox["\[Chi]", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"69", " ", 
          SuperscriptBox["\[Chi]", "3"]}], "98"]}], "+", 
       FractionBox[
        RowBox[{"19", " ", 
         SuperscriptBox["\[Chi]", "5"]}], "84"], "+", 
       FractionBox[
        RowBox[{"13", " ", 
         SuperscriptBox["\[Chi]", "7"]}], "176"], "+", 
       FractionBox[
        RowBox[{"95", " ", 
         SuperscriptBox["\[Chi]", "9"]}], "2912"], "+", 
       FractionBox[
        RowBox[{"61", " ", 
         SuperscriptBox["\[Chi]", "11"]}], "3584"], "+", 
       FractionBox[
        RowBox[{"1205", " ", 
         SuperscriptBox["\[Chi]", "13"]}], "121856"], "+", 
       FractionBox[
        RowBox[{"3377", " ", 
         SuperscriptBox["\[Chi]", "15"]}], "544768"], "+", 
       FractionBox[
        RowBox[{"1651", " ", 
         SuperscriptBox["\[Chi]", "17"]}], "401408"], "+", 
       FractionBox[
        RowBox[{"30095", " ", 
         SuperscriptBox["\[Chi]", "19"]}], "10551296"], "+", 
       FractionBox[
        RowBox[{"1343", " ", 
         SuperscriptBox["\[Chi]", "21"]}], "655360"], "+", 
       FractionBox[
        RowBox[{"50065", " ", 
         SuperscriptBox["\[Chi]", "23"]}], "33030144"], "+", 
       FractionBox[
        RowBox[{"244511", " ", 
         SuperscriptBox["\[Chi]", "25"]}], "212860928"], "+", 
       FractionBox[
        RowBox[{"6470659", " ", 
         SuperscriptBox["\[Chi]", "27"]}], "7281311744"], "+", 
       FractionBox[
        RowBox[{"3616175", " ", 
         SuperscriptBox["\[Chi]", "29"]}], "5167382528"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"242", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "4"]}], "147"], "-", 
      FractionBox[
       RowBox[{"1241", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "6"]}], "3234"], "-", 
      FractionBox[
       RowBox[{"842", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "8"]}], "7007"], "-", 
      FractionBox[
       RowBox[{"529", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "10"]}], "10192"], "-", 
      FractionBox[
       RowBox[{"2851", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "12"]}], "106624"], "-", 
      FractionBox[
       RowBox[{"124955", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "14"]}], "8103424"], "-", 
      FractionBox[
       RowBox[{"4587", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "16"]}], "476672"], "-", 
      FractionBox[
       RowBox[{"4199", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "18"]}], "659456"], "-", 
      FractionBox[
       RowBox[{"406991", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "20"]}], "92323840"], "-", 
      FractionBox[
       RowBox[{"457249", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "22"]}], "144506880"], "-", 
      FractionBox[
       RowBox[{"980305", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "24"]}], "419069952"], "-", 
      FractionBox[
       RowBox[{"40934759", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "26"]}], "23095410688"], "-", 
      FractionBox[
       RowBox[{"192195659", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "28"]}], "140165251072"], "+", 
      FractionBox[
       RowBox[{"28783701472021633275", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "30"]}], "12499681138703058599936"]}], 
     ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "6"], " ", 
     SuperscriptBox["\[Chi]", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"629", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "5"]}], "441"], "-", 
       FractionBox[
        RowBox[{"241", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "7"]}], "539"], "-", 
       FractionBox[
        RowBox[{"24533", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "9"]}], "168168"], "-", 
       FractionBox[
        RowBox[{"3947", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "11"]}], "61152"], "-", 
       FractionBox[
        RowBox[{"21605", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "13"]}], "639744"], "-", 
       FractionBox[
        RowBox[{"239303", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "15"]}], "12155136"], "-", 
       FractionBox[
        RowBox[{"23613", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "17"]}], "1906688"], "-", 
       FractionBox[
        RowBox[{"114179", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "19"]}], "13848576"], "-", 
       FractionBox[
        RowBox[{"3177383", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "553943040"], "-", 
       FractionBox[
        RowBox[{"179197", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "23"]}], "43352064"], "-", 
       FractionBox[
        RowBox[{"10278829", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "3352559616"], "-", 
       FractionBox[
        RowBox[{"645628873", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], "277144928256"], "-", 
       FractionBox[
        RowBox[{"1519325329", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], "840991506432"]}], ")"}]}]}], ",", 
   
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"18448", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "6"]}], "7623"]}], "+", 
      FractionBox[
       RowBox[{"549295", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "8"]}], "924924"], "+", 
      FractionBox[
       RowBox[{"31765", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "10"]}], "168168"], "+", 
      FractionBox[
       RowBox[{"314725", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "12"]}], "3811808"], "+", 
      FractionBox[
       RowBox[{"956765", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "14"]}], "22284416"], "+", 
      FractionBox[
       RowBox[{"1212913", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "16"]}], "48620544"], "+", 
      FractionBox[
       RowBox[{"2060855", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "18"]}], "131561472"], "+", 
      FractionBox[
       RowBox[{"5290519", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "20"]}], "507781120"], "+", 
      FractionBox[
       RowBox[{"6622181", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "22"]}], "914006016"], "+", 
      FractionBox[
       RowBox[{"288777521", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "55317233664"], "+", 
      FractionBox[
       RowBox[{"4426820621", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "1143222829056"], "+", 
      FractionBox[
       RowBox[{"24669565895", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "8383634079744"], "-", 
      FractionBox[
       RowBox[{"2928951108560991", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "843164323278880768"]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "8"]}], " ", 
     SuperscriptBox["\[Chi]", "7"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"38855", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["\[Chi]", "7"]}], "18018"]}], "+", 
       FractionBox[
        RowBox[{"163433", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "9"]}], "245388"], "+", 
       FractionBox[
        RowBox[{"135703", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "11"]}], "624624"], "+", 
       FractionBox[
        RowBox[{"26203", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "13"]}], "272272"], "+", 
       FractionBox[
        RowBox[{"8350715", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "15"]}], "165541376"], "+", 
       FractionBox[
        RowBox[{"29266351", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "17"]}], "993248256"], "+", 
       FractionBox[
        RowBox[{"7678873", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "19"]}], "413478912"], "+", 
       FractionBox[
        RowBox[{"11681203", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "943022080"], "+", 
       FractionBox[
        RowBox[{"586142863", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "23"]}], "67897589760"], "+", 
       FractionBox[
        RowBox[{"22073837", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "3542482944"], "+", 
       FractionBox[
        RowBox[{"19654967639", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], "4246256222208"], "+", 
       FractionBox[
        RowBox[{"19939695863", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], "5661674962944"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"124412", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "8"]}], "39039"], "-", 
      FractionBox[
       RowBox[{"8875", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "10"]}], "11011"], "-", 
      FractionBox[
       RowBox[{"57159", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "12"]}], "221221"], "-", 
      FractionBox[
       RowBox[{"125921", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "14"]}], "1108536"], "-", 
      FractionBox[
       RowBox[{"3683005", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "16"]}], "62078016"], "-", 
      FractionBox[
       RowBox[{"65856629", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "18"]}], "1903725824"], "-", 
      FractionBox[
       RowBox[{"1407443", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "20"]}], "64606080"], "-", 
      FractionBox[
       RowBox[{"446653", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "22"]}], "30750720"], "-", 
      FractionBox[
       RowBox[{"2491212281", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "246128762880"], "-", 
      FractionBox[
       RowBox[{"1384974989", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "189565009920"], "-", 
      FractionBox[
       RowBox[{"110808703", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "20414693376"], "+", 
      FractionBox[
       RowBox[{"459141392280405", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "101676386858303488"]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "10"], " ", 
     SuperscriptBox["\[Chi]", "9"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3015070", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["\[Chi]", "9"]}], "1042899"], "-", 
       FractionBox[
        RowBox[{"195532", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["\[Chi]", "11"]}], "221221"], "-", 
       FractionBox[
        RowBox[{"619607", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["\[Chi]", "13"]}], "2149004"], "-", 
       FractionBox[
        RowBox[{"11242237", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["\[Chi]", "15"]}], "87943856"], "-", 
       FractionBox[
        RowBox[{"47199805", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["\[Chi]", "17"]}], "703550848"], "-", 
       FractionBox[
        RowBox[{"9337099", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["\[Chi]", "19"]}], "237965728"], "-", 
       FractionBox[
        RowBox[{"55457651", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "2239677440"], "-", 
       FractionBox[
        RowBox[{"18073829", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["\[Chi]", "23"]}], "1093048320"], "-", 
       FractionBox[
        RowBox[{"126197189", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "10939056128"], "-", 
       FractionBox[
        RowBox[{"5530375489", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], "663477534720"], "-", 
       FractionBox[
        RowBox[{"1285588393", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], "207432056832"]}], ")"}]}]}], ",", 
   
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3834904526", " ", 
         SuperscriptBox["M", "7"], " ", 
         SuperscriptBox["\[Chi]", "10"]}], "970938969"]}], "+", 
      FractionBox[
       RowBox[{"18960131", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "12"]}], "18603508"], "+", 
      FractionBox[
       RowBox[{"3565013873", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "14"]}], "10861066216"], "+", 
      FractionBox[
       RowBox[{"483846611", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "16"]}], "3341866528"], "+", 
      FractionBox[
       RowBox[{"728373605", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "18"]}], "9607866268"], "+", 
      FractionBox[
       RowBox[{"32041790069", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "20"]}], "723415813120"], "+", 
      FractionBox[
       RowBox[{"580233617", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "22"]}], "20767918080"], "+", 
      FractionBox[
       RowBox[{"3460328512261", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "185499044290560"], "+", 
      FractionBox[
       RowBox[{"419274307297", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "32215520296960"], "+", 
      FractionBox[
       RowBox[{"1426180559", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "151652007936"], "-", 
      FractionBox[
       RowBox[{"4872398584303675", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "938195751465254912"]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "12"]}], " ", 
     SuperscriptBox["\[Chi]", "11"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"640550003", " ", 
          SuperscriptBox["M", "8"], " ", 
          SuperscriptBox["\[Chi]", "11"]}], "176534358"]}], "+", 
       FractionBox[
        RowBox[{"2203045695", " ", 
         SuperscriptBox["M", "8"], " ", 
         SuperscriptBox["\[Chi]", "13"]}], "2000722724"], "+", 
       FractionBox[
        RowBox[{"4965608731", " ", 
         SuperscriptBox["M", "8"], " ", 
         SuperscriptBox["\[Chi]", "15"]}], "13823175184"], "+", 
       FractionBox[
        RowBox[{"338943895", " ", 
         SuperscriptBox["M", "8"], " ", 
         SuperscriptBox["\[Chi]", "17"]}], "2126642336"], "+", 
       FractionBox[
        RowBox[{"3853957685", " ", 
         SuperscriptBox["M", "8"], " ", 
         SuperscriptBox["\[Chi]", "19"]}], "46035551744"], "+", 
       FractionBox[
        RowBox[{"22560780877", " ", 
         SuperscriptBox["M", "8"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "460355517440"], "+", 
       FractionBox[
        RowBox[{"1799984027", " ", 
         SuperscriptBox["M", "8"], " ", 
         SuperscriptBox["\[Chi]", "23"]}], "58150170624"], "+", 
       FractionBox[
        RowBox[{"348862411981", " ", 
         SuperscriptBox["M", "8"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "16863549480960"], "+", 
       FractionBox[
        RowBox[{"236891416913", " ", 
         SuperscriptBox["M", "8"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], "16400628514816"], "+", 
       FractionBox[
        RowBox[{"119934780821", " ", 
         SuperscriptBox["M", "8"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], "11484192964608"]}], ")"}]}]}], 
   ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"23221547422", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "12"]}], "4930352427"], "-", 
      FractionBox[
       RowBox[{"1616964945821", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "14"]}], "1311473745582"], "-", 
      FractionBox[
       RowBox[{"7914556249", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "16"]}], "19870814327"], "-", 
      FractionBox[
       RowBox[{"99034473711", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "18"]}], "562496897872"], "-", 
      FractionBox[
       RowBox[{"415513067289", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "20"]}], "4499975182976"], "-", 
      FractionBox[
       RowBox[{"857922297577", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "22"]}], "15882265351680"], "-", 
      FractionBox[
       RowBox[{"1563083077", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "45824862720"], "-", 
      FractionBox[
       RowBox[{"45680302396501", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "2003951796654080"], "-", 
      FractionBox[
       RowBox[{"978888473663", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "61502356930560"], "+", 
      FractionBox[
       RowBox[{"44722613421405", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "8850903315709952"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "14"], " ", 
     SuperscriptBox["\[Chi]", "13"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"57979034627", " ", 
         SuperscriptBox["M", "10"], " ", 
         SuperscriptBox["\[Chi]", "13"]}], "13274025765"], "-", 
       FractionBox[
        RowBox[{"30218505479", " ", 
         SuperscriptBox["M", "10"], " ", 
         SuperscriptBox["\[Chi]", "15"]}], "22927862685"], "-", 
       FractionBox[
        RowBox[{"26292025373", " ", 
         SuperscriptBox["M", "10"], " ", 
         SuperscriptBox["\[Chi]", "17"]}], "61140967160"], "-", 
       FractionBox[
        RowBox[{"228806367", " ", 
         SuperscriptBox["M", "10"], " ", 
         SuperscriptBox["\[Chi]", "19"]}], "1198587040"], "-", 
       FractionBox[
        RowBox[{"1736622948453", " ", 
         SuperscriptBox["M", "10"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "17307596857600"], "-", 
       FractionBox[
        RowBox[{"179522052137", " ", 
         SuperscriptBox["M", "10"], " ", 
         SuperscriptBox["\[Chi]", "23"]}], "3054281798400"], "-", 
       FractionBox[
        RowBox[{"277087345133", " ", 
         SuperscriptBox["M", "10"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "7458877655040"], "-", 
       FractionBox[
        RowBox[{"2735290407091", " ", 
         SuperscriptBox["M", "10"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], "110107241574400"], "-", 
       FractionBox[
        RowBox[{"13957374437921", " ", 
         SuperscriptBox["M", "10"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], "804261590630400"]}], ")"}]}]}], 
   ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1773191370004", " ", 
         SuperscriptBox["M", "11"], " ", 
         SuperscriptBox["\[Chi]", "14"]}], "324265486545"]}], "+", 
      FractionBox[
       RowBox[{"625659917167", " ", 
        SuperscriptBox["M", "11"], " ", 
        SuperscriptBox["\[Chi]", "16"]}], "432353982060"], "+", 
      FractionBox[
       RowBox[{"1863486258737", " ", 
        SuperscriptBox["M", "11"], " ", 
        SuperscriptBox["\[Chi]", "18"]}], "3977656634952"], "+", 
      FractionBox[
       RowBox[{"576879754181", " ", 
        SuperscriptBox["M", "11"], " ", 
        SuperscriptBox["\[Chi]", "20"]}], "2781578066400"], "+", 
      FractionBox[
       RowBox[{"3634613903779", " ", 
        SuperscriptBox["M", "11"], " ", 
        SuperscriptBox["\[Chi]", "22"]}], "33378936796800"], "+", 
      FractionBox[
       RowBox[{"29043338550221", " ", 
        SuperscriptBox["M", "11"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "455524313932800"], "+", 
      FractionBox[
       RowBox[{"6654439516709", " ", 
        SuperscriptBox["M", "11"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "165160862361600"], "+", 
      FractionBox[
       RowBox[{"32039224294043", " ", 
        SuperscriptBox["M", "11"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "1189158209003520"], "-", 
      FractionBox[
       RowBox[{"2308814657", " ", 
        SuperscriptBox["M", "11"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "720601116672"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "16"]}], " ", 
     SuperscriptBox["\[Chi]", "15"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"96080821283423", " ", 
          SuperscriptBox["M", "12"], " ", 
          SuperscriptBox["\[Chi]", "15"]}], "18807398219610"]}], "+", 
       FractionBox[
        RowBox[{"6413615768767", " ", 
         SuperscriptBox["M", "12"], " ", 
         SuperscriptBox["\[Chi]", "17"]}], "4179421826580"], "+", 
       FractionBox[
        RowBox[{"82519078366499", " ", 
         SuperscriptBox["M", "12"], " ", 
         SuperscriptBox["\[Chi]", "19"]}], "164788632019440"], "+", 
       FractionBox[
        RowBox[{"1494979227611", " ", 
         SuperscriptBox["M", "12"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "6722146993800"], "+", 
       FractionBox[
        RowBox[{"6038010838927", " ", 
         SuperscriptBox["M", "12"], " ", 
         SuperscriptBox["\[Chi]", "23"]}], "51626088912384"], "+", 
       FractionBox[
        RowBox[{"905523851927867", " ", 
         SuperscriptBox["M", "12"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "13210205104051200"], "+", 
       FractionBox[
        RowBox[{"18408506208373", " ", 
         SuperscriptBox["M", "12"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], "424699360358400"], "+", 
       FractionBox[
        RowBox[{"1666720446392159", " ", 
         SuperscriptBox["M", "12"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], "57475980101836800"]}], ")"}]}]}], 
   ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"1814798318233016", " ", 
        SuperscriptBox["M", "13"], " ", 
        SuperscriptBox["\[Chi]", "16"]}], "291514672403955"], "-", 
      FractionBox[
       RowBox[{"82521062639286", " ", 
        SuperscriptBox["M", "13"], " ", 
        SuperscriptBox["\[Chi]", "18"]}], "49665462705859"], "-", 
      FractionBox[
       RowBox[{"6020481704936918", " ", 
        SuperscriptBox["M", "13"], " ", 
        SuperscriptBox["\[Chi]", "20"]}], "11174729108818275"], "-", 
      FractionBox[
       RowBox[{"194039299427983", " ", 
        SuperscriptBox["M", "13"], " ", 
        SuperscriptBox["\[Chi]", "22"]}], "812707571550420"], "-", 
      FractionBox[
       RowBox[{"35678663825303", " ", 
        SuperscriptBox["M", "13"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "284386359878880"], "-", 
      FractionBox[
       RowBox[{"116647817382743261", " ", 
        SuperscriptBox["M", "13"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "1586875888124150400"], "-", 
      FractionBox[
       RowBox[{"6260939109619", " ", 
        SuperscriptBox["M", "13"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "134709328363680"], "-", 
      FractionBox[
       RowBox[{"485052165", " ", 
        SuperscriptBox["M", "13"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "224838720512"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "18"], " ", 
     SuperscriptBox["\[Chi]", "17"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"12439682260028", " ", 
         SuperscriptBox["M", "14"], " ", 
         SuperscriptBox["\[Chi]", "17"]}], "2126231862755"], "-", 
       FractionBox[
        RowBox[{"2532143811404464", " ", 
         SuperscriptBox["M", "14"], " ", 
         SuperscriptBox["\[Chi]", "19"]}], "1446141414082365"], "-", 
       FractionBox[
        RowBox[{"83473964088871", " ", 
         SuperscriptBox["M", "14"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "146074890311350"], "-", 
       FractionBox[
        RowBox[{"445033030192811", " ", 
         SuperscriptBox["M", "14"], " ", 
         SuperscriptBox["\[Chi]", "23"]}], "1752898683736200"], "-", 
       FractionBox[
        RowBox[{"1074463581643909", " ", 
         SuperscriptBox["M", "14"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "8044071322288320"], "-", 
       FractionBox[
        RowBox[{"609219068906537", " ", 
         SuperscriptBox["M", "14"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], "7778803373157600"], "-", 
       FractionBox[
        RowBox[{"973587299649821", " ", 
         SuperscriptBox["M", "14"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], "19651713784819200"]}], ")"}]}]}], 
   ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1284968525578730", " ", 
         SuperscriptBox["M", "15"], " ", 
         SuperscriptBox["\[Chi]", "18"]}], "184054361792301"]}], "+", 
      FractionBox[
       RowBox[{"42205504268090997", " ", 
        SuperscriptBox["M", "15"], " ", 
        SuperscriptBox["\[Chi]", "20"]}], "22495533107947900"], "+", 
      FractionBox[
       RowBox[{"4484194178020133", " ", 
        SuperscriptBox["M", "15"], " ", 
        SuperscriptBox["\[Chi]", "22"]}], "7362174471692040"], "+", 
      FractionBox[
       RowBox[{"67854363059177683", " ", 
        SuperscriptBox["M", "15"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "251180070210669600"], "+", 
      FractionBox[
       RowBox[{"125764951735657153", " ", 
        SuperscriptBox["M", "15"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "885430749170721600"], "+", 
      FractionBox[
       RowBox[{"1595914982814561329", " ", 
        SuperscriptBox["M", "15"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "19166971511460326400"], "+", 
      FractionBox[
       RowBox[{"81556947", " ", 
        SuperscriptBox["M", "15"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "5483871232"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "20"]}], " ", 
     SuperscriptBox["\[Chi]", "19"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"814894695126983", " ", 
          SuperscriptBox["M", "16"], " ", 
          SuperscriptBox["\[Chi]", "19"]}], "123593673072870"]}], "+", 
       FractionBox[
        RowBox[{"6629082585290923", " ", 
         SuperscriptBox["M", "16"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "3369776214550900"], "+", 
       FractionBox[
        RowBox[{"92057553794921389", " ", 
         SuperscriptBox["M", "16"], " ", 
         SuperscriptBox["\[Chi]", "23"]}], "143368660764529200"], "+", 
       FractionBox[
        RowBox[{"2372913492049058303", " ", 
         SuperscriptBox["M", "16"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "8315382324342693600"], "+", 
       FractionBox[
        RowBox[{"47648674466961888791", " ", 
         SuperscriptBox["M", "16"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], "317263817913382771200"], "+", 
       FractionBox[
        RowBox[{"113376875092053971", " ", 
         SuperscriptBox["M", "16"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], "1287074312021836800"]}], 
      ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"762575631999393038", " ", 
        SuperscriptBox["M", "17"], " ", 
        SuperscriptBox["\[Chi]", "20"]}], "98565954275613825"], "-", 
      FractionBox[
       RowBox[{"487138246113129179", " ", 
        SuperscriptBox["M", "17"], " ", 
        SuperscriptBox["\[Chi]", "22"]}], "232974073742359950"], "-", 
      FractionBox[
       RowBox[{"765092469484908164", " ", 
        SuperscriptBox["M", "17"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "1126041356421406425"], "-", 
      FractionBox[
       RowBox[{"12955153651581335443", " ", 
        SuperscriptBox["M", "17"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "42962808675770583600"], "-", 
      FractionBox[
       RowBox[{"573893864297555579", " ", 
        SuperscriptBox["M", "17"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "3617920730591207040"], "-", 
      FractionBox[
       RowBox[{"61544375", " ", 
        SuperscriptBox["M", "17"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "1408020992"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "22"], " ", 
     SuperscriptBox["\[Chi]", "21"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"1079671650486928033", " ", 
         SuperscriptBox["M", "18"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "147158693638381425"], "-", 
       FractionBox[
        RowBox[{"26079017382175183", " ", 
         SuperscriptBox["M", "18"], " ", 
         SuperscriptBox["\[Chi]", "23"]}], "11944445690542365"], "-", 
       FractionBox[
        RowBox[{"22563742866185155309", " ", 
         SuperscriptBox["M", "18"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "31657848420533254920"], "-", 
       FractionBox[
        RowBox[{"462198270027691453", " ", 
         SuperscriptBox["M", "18"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], "1458778596858462880"], "-", 
       FractionBox[
        RowBox[{"44771570511423489049", " ", 
         SuperscriptBox["M", "18"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], "268415261821957169920"]}], 
      ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"747354906967220578456", " ", 
         SuperscriptBox["M", "19"], " ", 
         SuperscriptBox["\[Chi]", "22"]}], "88014276858810126825"]}], "+", 
      FractionBox[
       RowBox[{"23541938993145405566381", " ", 
        SuperscriptBox["M", "19"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "10209656115621974711700"], "+", 
      FractionBox[
       RowBox[{"14383478392123661809571", " ", 
        SuperscriptBox["M", "19"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "19181778156623104003800"], "+", 
      FractionBox[
       RowBox[{"16796012987577622329", " ", 
        SuperscriptBox["M", "19"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "50445175954301391200"], "+", 
      FractionBox[
       RowBox[{"4008565", " ", 
        SuperscriptBox["M", "19"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "36194088"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "24"]}], " ", 
     SuperscriptBox["\[Chi]", "23"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"185537092656671871491", " ", 
          SuperscriptBox["M", "20"], " ", 
          SuperscriptBox["\[Chi]", "23"]}], "22960246137080902650"]}], "+", 
       FractionBox[
        RowBox[{"81930442886380422541", " ", 
         SuperscriptBox["M", "20"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "34146007075658778300"], "+", 
       FractionBox[
        RowBox[{"156794335895550959071", " ", 
         SuperscriptBox["M", "20"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], "200157685112588911344"], "+", 
       FractionBox[
        RowBox[{"26814219584923173703", " ", 
         SuperscriptBox["M", "20"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], "76983725043303427440"]}], 
      ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"32666426985883403579156", " ", 
        SuperscriptBox["M", "21"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "3533285619256272454575"], "-", 
      FractionBox[
       RowBox[{"37053958420658850761267", " ", 
        SuperscriptBox["M", "21"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "14699080000455748176825"], "-", 
      FractionBox[
       RowBox[{"12057243535757769300157", " ", 
        SuperscriptBox["M", "21"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "14699080000455748176825"], "-", 
      FractionBox[
       RowBox[{"116493", " ", 
        SuperscriptBox["M", "21"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "416024"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "26"], " ", 
     SuperscriptBox["\[Chi]", "25"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"1353309082259344020882794", " ", 
         SuperscriptBox["M", "22"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "153344595875722224528555"], "-", 
       FractionBox[
        RowBox[{"112007112528798459443092", " ", 
         SuperscriptBox["M", "22"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], "42825968217544044688155"], "-", 
       FractionBox[
        RowBox[{"9823205089708004881639", " ", 
         SuperscriptBox["M", "22"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], "11503163876944679879940"]}], 
      ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"71691961602797407569202", " ", 
         SuperscriptBox["M", "23"], " ", 
         SuperscriptBox["\[Chi]", "26"]}], "7169958479860315174035"]}], "+", 
      FractionBox[
       RowBox[{"266780723435287961937281", " ", 
        SuperscriptBox["M", "23"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "97511435326100286366876"], "+", 
      FractionBox[
       RowBox[{"7071", " ", 
        SuperscriptBox["M", "23"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "9044"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "28"]}], " ", 
     SuperscriptBox["\[Chi]", "27"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"41216344451110446705731669", " ", 
          SuperscriptBox["M", "24"], " ", 
          SuperscriptBox["\[Chi]", "27"]}], "4306755060236095981203690"]}], 
       "+", 
       FractionBox[
        RowBox[{"4765414705779970670451253", " ", 
         SuperscriptBox["M", "24"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], "1683099678712957050125580"]}], 
      ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"316382400857619756578518", " ", 
        SuperscriptBox["M", "25"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "29425034573041649561019"], "-", 
      FractionBox[
       RowBox[{"13735", " ", 
        SuperscriptBox["M", "25"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "4862"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "30"], " ", 
     SuperscriptBox["\[Chi]", "29"]}], "+", 
    FractionBox[
     RowBox[{"1860195067045370847845237", " ", 
      SuperscriptBox["l", "4"], " ", 
      SuperscriptBox["M", "26"], " ", "\[Lambda]ev", " ", 
      SuperscriptBox["\[Chi]", "29"]}], "180332108433531112513455"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.867987690908749*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"1c548bcf-a810-4baa-802d-f0db719456ae"],

Cell["\<\
Below are all the exact expressions for the mass and current multipoles in \
the six derivative case that we managed to obtain\
\>", "Text",
 CellChangeTimes->{{3.867987794996114*^9, 3.867987797992627*^9}, {
  3.867987868673779*^9, 
  3.867987886565693*^9}},ExpressionUUID->"a3ef5ea0-fc43-43c3-a64a-\
b2cf89a35f4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["S", "0"], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.859477510338952*^9, 3.859477512769163*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"0f5c4c1a-3f35-4e9b-a657-ed3328fc5220"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["M", "0"], "=", "M"}], ";"}]], "Input",
 CellChangeTimes->{{3.859477506048586*^9, 3.8594775085612297`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"062ea2de-16f4-4801-a6ed-797d9e844140"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["S", "1"], "=", 
   RowBox[{
    SuperscriptBox["M", "2"], " ", "\[Chi]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.859477388517003*^9, 3.859477404826713*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"aa7d6f7e-a395-4b53-be97-eeaaecedc2d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["M", "1"], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.859477398072791*^9, 3.859477403336383*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"7631eff0-7c53-46a0-aa9c-272d993d4a7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["S", "2"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["l", "4"], " ", "\[Lambda]odd", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Chi]", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]}], ")"}]}], 
     RowBox[{"7", " ", "M", " ", 
      SuperscriptBox["\[Chi]", "4"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8481634768291807`*^9, 3.848163482132503*^9}, 
   3.859476382081328*^9, {3.8679878937001343`*^9, 
   3.867987895130404*^9}},ExpressionUUID->"8fe39497-5d52-4a76-aeff-\
9ba4341128fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["M", "2"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "3"]}], " ", 
     SuperscriptBox["\[Chi]", "2"]}], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["l", "4"], " ", "\[Lambda]ev", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Chi]", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]}], ")"}]}], 
     RowBox[{"7", " ", "M", " ", 
      SuperscriptBox["\[Chi]", "4"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{3.8594763840187283`*^9, 
  3.867987898214395*^9},ExpressionUUID->"59f0e85b-36d8-401f-9434-\
9a4aa92957a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["S", "3"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "4"]}], 
     SuperscriptBox["\[Chi]", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", "\[Lambda]ev", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Chi]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           SuperscriptBox["\[Chi]", "2"], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[Chi]", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Chi]", "6"]}]}], ")"}]}], 
        RowBox[{"7", " ", 
         SuperscriptBox["\[Chi]", "5"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Chi]", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[Chi]", "4"]}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["\[Chi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Chi]", "8"]}], "+", 
           RowBox[{"15", " ", "\[Chi]", " ", 
            RowBox[{"ArcSin", "[", "\[Chi]", "]"}]}]}], ")"}]}], 
        RowBox[{"7", " ", 
         SuperscriptBox["\[Chi]", "5"]}]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.84816368867308*^9, 3.848163711481884*^9}, 
   3.84816401042625*^9, 3.859476386278079*^9, 
   3.867987899493773*^9},ExpressionUUID->"50b0abfa-668c-480d-921e-\
2cbf5f9804d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["M", "3"], "=", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Lambda]odd", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Chi]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"16", "+", 
          SuperscriptBox["\[Chi]", "2"], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[Chi]", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Chi]", "6"]}]}], ")"}]}], 
       RowBox[{"7", " ", 
        SuperscriptBox["\[Chi]", "5"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Chi]", "2"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[Chi]", "4"]}], "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["\[Chi]", "6"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Chi]", "8"]}], "+", 
          RowBox[{"15", " ", "\[Chi]", " ", 
           RowBox[{"ArcSin", "[", "\[Chi]", "]"}]}]}], ")"}]}], 
       RowBox[{"7", " ", 
        SuperscriptBox["\[Chi]", "5"]}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.859476387602374*^9, 
  3.867987900548675*^9},ExpressionUUID->"c075071d-db37-4b26-b25e-\
f7259bc366f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["S", "4"], "=", 
   RowBox[{"M", " ", "\[Lambda]odd", " ", 
    SuperscriptBox["l", "4"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Chi]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "311"}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[Chi]", "2"]}], "-", 
          RowBox[{"108", " ", 
           SuperscriptBox["\[Chi]", "4"]}], "+", 
          RowBox[{"56", " ", 
           SuperscriptBox["\[Chi]", "6"]}]}], ")"}]}], 
       RowBox[{"49", " ", 
        SuperscriptBox["\[Chi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"8", " ", "\[Chi]", " ", 
         RowBox[{"(", 
          RowBox[{"416", "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Chi]", "2"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["\[Chi]", "4"]}], "-", 
           RowBox[{"103", " ", 
            SuperscriptBox["\[Chi]", "6"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["\[Chi]", "8"]}]}], ")"}]}], "-", 
        RowBox[{"840", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
         RowBox[{"ArcSin", "[", "\[Chi]", "]"}]}]}], 
       RowBox[{"49", " ", 
        SuperscriptBox["\[Chi]", "5"]}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.848164187260737*^9, 3.8481642052895727`*^9}, 
   3.859476389185153*^9, 
   3.867987901396039*^9},ExpressionUUID->"41261f4d-e8ce-4d7e-8cc0-\
61abf3c97218"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["M", "4"], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "5"], " ", 
     SuperscriptBox["\[Chi]", "4"]}], "+", 
    RowBox[{"M", " ", "\[Lambda]ev", " ", 
     SuperscriptBox["l", "4"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Chi]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "311"}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Chi]", "2"]}], "-", 
           RowBox[{"108", " ", 
            SuperscriptBox["\[Chi]", "4"]}], "+", 
           RowBox[{"56", " ", 
            SuperscriptBox["\[Chi]", "6"]}]}], ")"}]}], 
        RowBox[{"49", " ", 
         SuperscriptBox["\[Chi]", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"8", " ", "\[Chi]", " ", 
          RowBox[{"(", 
           RowBox[{"416", "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[Chi]", "2"]}], "+", 
            RowBox[{"136", " ", 
             SuperscriptBox["\[Chi]", "4"]}], "-", 
            RowBox[{"103", " ", 
             SuperscriptBox["\[Chi]", "6"]}], "+", 
            RowBox[{"28", " ", 
             SuperscriptBox["\[Chi]", "8"]}]}], ")"}]}], "-", 
         RowBox[{"840", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
          RowBox[{"ArcSin", "[", "\[Chi]", "]"}]}]}], 
        RowBox[{"49", " ", 
         SuperscriptBox["\[Chi]", "5"]}]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.859476390711458*^9, 
  3.867987902438612*^9},ExpressionUUID->"81284658-1d81-4288-a9d2-\
da18e9ab2902"],

Cell[TextData[{
 "For completeness, below is the list of all the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "n"], TraditionalForm]],ExpressionUUID->
  "7c17da6a-5e0b-4cb1-b72a-3c408f4ea9e2"],
 " that we can derive from the lists of multipoles above, as defined by \
equation (4.6) in the paper. They start with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "0"], "=", 
    RowBox[{
     RowBox[{"0", " ", "and", " ", 
      SubscriptBox["f", "1"]}], "=", "0"}]}], TraditionalForm]],
  ExpressionUUID->"d982a4c6-c7cc-4563-aa86-b5061339154a"],
 ". Note that ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", 
    RowBox[{"2", ",", "3", ",", "4"}]], TraditionalForm]],ExpressionUUID->
  "ebdb95ca-d782-4de3-8586-366480c740f0"],
 " are given by their exact expressions."
}], "Text",
 CellChangeTimes->{{3.8679880652804937`*^9, 3.867988148591248*^9}, {
  3.867988188737412*^9, 
  3.8679882066771*^9}},ExpressionUUID->"41f60706-6c96-4b03-b851-30e56498cfea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["\[Chi]", "2"]}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Chi]", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Chi]", "6"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[Chi]", "2"]}], ")"}], 
            RowBox[{"5", "/", "2"}]]}]}], ")"}]}], 
       RowBox[{"7", " ", 
        SuperscriptBox["\[Chi]", "6"]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      RowBox[{
       FractionBox["4", 
        RowBox[{"7", " ", 
         SuperscriptBox["\[Chi]", "8"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Chi]", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", 
            SuperscriptBox["\[Chi]", "2"], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Chi]", "4"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Chi]", "6"]}]}], ")"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Chi]", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[Chi]", "4"]}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["\[Chi]", "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Chi]", "8"]}], "+", 
           RowBox[{"15", " ", "\[Chi]", " ", 
            RowBox[{"ArcSin", "[", "\[Chi]", "]"}]}]}], ")"}]}], ")"}]}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{
       RowBox[{
        FractionBox["8", 
         RowBox[{"49", " ", 
          SuperscriptBox["\[Chi]", "8"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Chi]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "311"}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Chi]", "2"]}], "-", 
             RowBox[{"108", " ", 
              SuperscriptBox["\[Chi]", "4"]}], "+", 
             RowBox[{"56", " ", 
              SuperscriptBox["\[Chi]", "6"]}]}], ")"}]}], "+", 
          RowBox[{"(", 
           RowBox[{"416", "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[Chi]", "2"]}], "+", 
            RowBox[{"136", " ", 
             SuperscriptBox["\[Chi]", "4"]}], "-", 
            RowBox[{"103", " ", 
             SuperscriptBox["\[Chi]", "6"]}], "+", 
            RowBox[{"28", " ", 
             SuperscriptBox["\[Chi]", "8"]}]}], ")"}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"120", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
          RowBox[{"ArcSin", "[", "\[Chi]", "]"}]}]}], 
        RowBox[{"7", " ", 
         SuperscriptBox["\[Chi]", "9"]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"5", ",", 
      RowBox[{
       FractionBox["629", "441"], "-", 
       FractionBox[
        RowBox[{"241", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "539"], "-", 
       FractionBox[
        RowBox[{"24533", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "168168"], "-", 
       FractionBox[
        RowBox[{"3947", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "61152"], "-", 
       FractionBox[
        RowBox[{"21605", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "639744"], "-", 
       FractionBox[
        RowBox[{"239303", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "12155136"], "-", 
       FractionBox[
        RowBox[{"23613", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "1906688"], "-", 
       FractionBox[
        RowBox[{"114179", " ", 
         SuperscriptBox["\[Chi]", "14"]}], "13848576"], "-", 
       FractionBox[
        RowBox[{"3177383", " ", 
         SuperscriptBox["\[Chi]", "16"]}], "553943040"], "-", 
       FractionBox[
        RowBox[{"179197", " ", 
         SuperscriptBox["\[Chi]", "18"]}], "43352064"], "-", 
       FractionBox[
        RowBox[{"10278829", " ", 
         SuperscriptBox["\[Chi]", "20"]}], "3352559616"], "-", 
       FractionBox[
        RowBox[{"645628873", " ", 
         SuperscriptBox["\[Chi]", "22"]}], "277144928256"], "-", 
       FractionBox[
        RowBox[{"1519325329", " ", 
         SuperscriptBox["\[Chi]", "24"]}], "840991506432"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"6", ",", 
      RowBox[{
       FractionBox["18448", "7623"], "-", 
       FractionBox[
        RowBox[{"549295", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "924924"], "-", 
       FractionBox[
        RowBox[{"31765", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "168168"], "-", 
       FractionBox[
        RowBox[{"314725", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "3811808"], "-", 
       FractionBox[
        RowBox[{"956765", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "22284416"], "-", 
       FractionBox[
        RowBox[{"1212913", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "48620544"], "-", 
       FractionBox[
        RowBox[{"2060855", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "131561472"], "-", 
       FractionBox[
        RowBox[{"5290519", " ", 
         SuperscriptBox["\[Chi]", "14"]}], "507781120"], "-", 
       FractionBox[
        RowBox[{"6622181", " ", 
         SuperscriptBox["\[Chi]", "16"]}], "914006016"], "-", 
       FractionBox[
        RowBox[{"288777521", " ", 
         SuperscriptBox["\[Chi]", "18"]}], "55317233664"], "-", 
       FractionBox[
        RowBox[{"4426820621", " ", 
         SuperscriptBox["\[Chi]", "20"]}], "1143222829056"], "-", 
       FractionBox[
        RowBox[{"24669565895", " ", 
         SuperscriptBox["\[Chi]", "22"]}], "8383634079744"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", 
      RowBox[{
       FractionBox["38855", "18018"], "-", 
       FractionBox[
        RowBox[{"163433", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "245388"], "-", 
       FractionBox[
        RowBox[{"135703", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "624624"], "-", 
       FractionBox[
        RowBox[{"26203", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "272272"], "-", 
       FractionBox[
        RowBox[{"8350715", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "165541376"], "-", 
       FractionBox[
        RowBox[{"29266351", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "993248256"], "-", 
       FractionBox[
        RowBox[{"7678873", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "413478912"], "-", 
       FractionBox[
        RowBox[{"11681203", " ", 
         SuperscriptBox["\[Chi]", "14"]}], "943022080"], "-", 
       FractionBox[
        RowBox[{"586142863", " ", 
         SuperscriptBox["\[Chi]", "16"]}], "67897589760"], "-", 
       FractionBox[
        RowBox[{"22073837", " ", 
         SuperscriptBox["\[Chi]", "18"]}], "3542482944"], "-", 
       FractionBox[
        RowBox[{"19654967639", " ", 
         SuperscriptBox["\[Chi]", "20"]}], "4246256222208"], "-", 
       FractionBox[
        RowBox[{"19939695863", " ", 
         SuperscriptBox["\[Chi]", "22"]}], "5661674962944"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"8", ",", 
      RowBox[{
       FractionBox["124412", "39039"], "-", 
       FractionBox[
        RowBox[{"8875", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "11011"], "-", 
       FractionBox[
        RowBox[{"57159", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "221221"], "-", 
       FractionBox[
        RowBox[{"125921", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "1108536"], "-", 
       FractionBox[
        RowBox[{"3683005", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "62078016"], "-", 
       FractionBox[
        RowBox[{"65856629", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "1903725824"], "-", 
       FractionBox[
        RowBox[{"1407443", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "64606080"], "-", 
       FractionBox[
        RowBox[{"446653", " ", 
         SuperscriptBox["\[Chi]", "14"]}], "30750720"], "-", 
       FractionBox[
        RowBox[{"2491212281", " ", 
         SuperscriptBox["\[Chi]", "16"]}], "246128762880"], "-", 
       FractionBox[
        RowBox[{"1384974989", " ", 
         SuperscriptBox["\[Chi]", "18"]}], "189565009920"], "-", 
       FractionBox[
        RowBox[{"110808703", " ", 
         SuperscriptBox["\[Chi]", "20"]}], "20414693376"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"9", ",", 
      RowBox[{
       FractionBox["3015070", "1042899"], "-", 
       FractionBox[
        RowBox[{"195532", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "221221"], "-", 
       FractionBox[
        RowBox[{"619607", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "2149004"], "-", 
       FractionBox[
        RowBox[{"11242237", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "87943856"], "-", 
       FractionBox[
        RowBox[{"47199805", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "703550848"], "-", 
       FractionBox[
        RowBox[{"9337099", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "237965728"], "-", 
       FractionBox[
        RowBox[{"55457651", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "2239677440"], "-", 
       FractionBox[
        RowBox[{"18073829", " ", 
         SuperscriptBox["\[Chi]", "14"]}], "1093048320"], "-", 
       FractionBox[
        RowBox[{"126197189", " ", 
         SuperscriptBox["\[Chi]", "16"]}], "10939056128"], "-", 
       FractionBox[
        RowBox[{"5530375489", " ", 
         SuperscriptBox["\[Chi]", "18"]}], "663477534720"], "-", 
       FractionBox[
        RowBox[{"1285588393", " ", 
         SuperscriptBox["\[Chi]", "20"]}], "207432056832"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"10", ",", 
      RowBox[{
       FractionBox["3834904526", "970938969"], "-", 
       FractionBox[
        RowBox[{"18960131", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "18603508"], "-", 
       FractionBox[
        RowBox[{"3565013873", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "10861066216"], "-", 
       FractionBox[
        RowBox[{"483846611", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "3341866528"], "-", 
       FractionBox[
        RowBox[{"728373605", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "9607866268"], "-", 
       FractionBox[
        RowBox[{"32041790069", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "723415813120"], "-", 
       FractionBox[
        RowBox[{"580233617", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "20767918080"], "-", 
       FractionBox[
        RowBox[{"3460328512261", " ", 
         SuperscriptBox["\[Chi]", "14"]}], "185499044290560"], "-", 
       FractionBox[
        RowBox[{"419274307297", " ", 
         SuperscriptBox["\[Chi]", "16"]}], "32215520296960"], "-", 
       FractionBox[
        RowBox[{"1426180559", " ", 
         SuperscriptBox["\[Chi]", "18"]}], "151652007936"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"11", ",", 
      RowBox[{
       FractionBox["640550003", "176534358"], "-", 
       FractionBox[
        RowBox[{"2203045695", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "2000722724"], "-", 
       FractionBox[
        RowBox[{"4965608731", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "13823175184"], "-", 
       FractionBox[
        RowBox[{"338943895", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "2126642336"], "-", 
       FractionBox[
        RowBox[{"3853957685", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "46035551744"], "-", 
       FractionBox[
        RowBox[{"22560780877", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "460355517440"], "-", 
       FractionBox[
        RowBox[{"1799984027", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "58150170624"], "-", 
       FractionBox[
        RowBox[{"348862411981", " ", 
         SuperscriptBox["\[Chi]", "14"]}], "16863549480960"], "-", 
       FractionBox[
        RowBox[{"236891416913", " ", 
         SuperscriptBox["\[Chi]", "16"]}], "16400628514816"], "-", 
       FractionBox[
        RowBox[{"119934780821", " ", 
         SuperscriptBox["\[Chi]", "18"]}], "11484192964608"]}]}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"12", ",", 
      RowBox[{
       FractionBox["23221547422", "4930352427"], "-", 
       FractionBox[
        RowBox[{"1616964945821", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "1311473745582"], "-", 
       FractionBox[
        RowBox[{"7914556249", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "19870814327"], "-", 
       FractionBox[
        RowBox[{"99034473711", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "562496897872"], "-", 
       FractionBox[
        RowBox[{"415513067289", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "4499975182976"], "-", 
       FractionBox[
        RowBox[{"857922297577", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "15882265351680"], "-", 
       FractionBox[
        RowBox[{"1563083077", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "45824862720"], "-", 
       FractionBox[
        RowBox[{"45680302396501", " ", 
         SuperscriptBox["\[Chi]", "14"]}], "2003951796654080"], "-", 
       FractionBox[
        RowBox[{"978888473663", " ", 
         SuperscriptBox["\[Chi]", "16"]}], "61502356930560"]}]}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"13", ",", 
      RowBox[{
       FractionBox["57979034627", "13274025765"], "-", 
       FractionBox[
        RowBox[{"30218505479", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "22927862685"], "-", 
       FractionBox[
        RowBox[{"26292025373", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "61140967160"], "-", 
       FractionBox[
        RowBox[{"228806367", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "1198587040"], "-", 
       FractionBox[
        RowBox[{"1736622948453", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "17307596857600"], "-", 
       FractionBox[
        RowBox[{"179522052137", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "3054281798400"], "-", 
       FractionBox[
        RowBox[{"277087345133", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "7458877655040"], "-", 
       FractionBox[
        RowBox[{"2735290407091", " ", 
         SuperscriptBox["\[Chi]", "14"]}], "110107241574400"], "-", 
       FractionBox[
        RowBox[{"13957374437921", " ", 
         SuperscriptBox["\[Chi]", "16"]}], "804261590630400"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"14", ",", 
      RowBox[{
       FractionBox["1773191370004", "324265486545"], "-", 
       FractionBox[
        RowBox[{"625659917167", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "432353982060"], "-", 
       FractionBox[
        RowBox[{"1863486258737", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "3977656634952"], "-", 
       FractionBox[
        RowBox[{"576879754181", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "2781578066400"], "-", 
       FractionBox[
        RowBox[{"3634613903779", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "33378936796800"], "-", 
       FractionBox[
        RowBox[{"29043338550221", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "455524313932800"], "-", 
       FractionBox[
        RowBox[{"6654439516709", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "165160862361600"], "-", 
       FractionBox[
        RowBox[{"32039224294043", " ", 
         SuperscriptBox["\[Chi]", "14"]}], "1189158209003520"]}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"15", ",", 
      RowBox[{
       FractionBox["96080821283423", "18807398219610"], "-", 
       FractionBox[
        RowBox[{"6413615768767", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "4179421826580"], "-", 
       FractionBox[
        RowBox[{"82519078366499", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "164788632019440"], "-", 
       FractionBox[
        RowBox[{"1494979227611", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "6722146993800"], "-", 
       FractionBox[
        RowBox[{"6038010838927", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "51626088912384"], "-", 
       FractionBox[
        RowBox[{"905523851927867", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "13210205104051200"], "-", 
       FractionBox[
        RowBox[{"18408506208373", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "424699360358400"], "-", 
       FractionBox[
        RowBox[{"1666720446392159", " ", 
         SuperscriptBox["\[Chi]", "14"]}], "57475980101836800"]}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"16", ",", 
      RowBox[{
       FractionBox["1814798318233016", "291514672403955"], "-", 
       FractionBox[
        RowBox[{"82521062639286", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "49665462705859"], "-", 
       FractionBox[
        RowBox[{"6020481704936918", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "11174729108818275"], "-", 
       FractionBox[
        RowBox[{"194039299427983", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "812707571550420"], "-", 
       FractionBox[
        RowBox[{"35678663825303", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "284386359878880"], "-", 
       FractionBox[
        RowBox[{"116647817382743261", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "1586875888124150400"], "-", 
       FractionBox[
        RowBox[{"6260939109619", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "134709328363680"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"17", ",", 
      RowBox[{
       FractionBox["12439682260028", "2126231862755"], "-", 
       FractionBox[
        RowBox[{"2532143811404464", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "1446141414082365"], "-", 
       FractionBox[
        RowBox[{"83473964088871", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "146074890311350"], "-", 
       FractionBox[
        RowBox[{"445033030192811", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "1752898683736200"], "-", 
       FractionBox[
        RowBox[{"1074463581643909", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "8044071322288320"], "-", 
       FractionBox[
        RowBox[{"609219068906537", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "7778803373157600"], "-", 
       FractionBox[
        RowBox[{"973587299649821", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "19651713784819200"]}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"18", ",", 
      RowBox[{
       FractionBox["1284968525578730", "184054361792301"], "-", 
       FractionBox[
        RowBox[{"42205504268090997", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "22495533107947900"], "-", 
       FractionBox[
        RowBox[{"4484194178020133", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "7362174471692040"], "-", 
       FractionBox[
        RowBox[{"67854363059177683", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "251180070210669600"], "-", 
       FractionBox[
        RowBox[{"125764951735657153", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "885430749170721600"], "-", 
       FractionBox[
        RowBox[{"1595914982814561329", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "19166971511460326400"]}]}], "}"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"19", ",", 
      RowBox[{
       FractionBox["814894695126983", "123593673072870"], "-", 
       FractionBox[
        RowBox[{"6629082585290923", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "3369776214550900"], "-", 
       FractionBox[
        RowBox[{"92057553794921389", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "143368660764529200"], "-", 
       FractionBox[
        RowBox[{"2372913492049058303", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "8315382324342693600"], "-", 
       FractionBox[
        RowBox[{"47648674466961888791", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "317263817913382771200"], "-", 
       FractionBox[
        RowBox[{"113376875092053971", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "1287074312021836800"]}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"20", ",", 
      RowBox[{
       FractionBox["762575631999393038", "98565954275613825"], "-", 
       FractionBox[
        RowBox[{"487138246113129179", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "232974073742359950"], "-", 
       FractionBox[
        RowBox[{"765092469484908164", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "1126041356421406425"], "-", 
       FractionBox[
        RowBox[{"12955153651581335443", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "42962808675770583600"], "-", 
       FractionBox[
        RowBox[{"573893864297555579", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "3617920730591207040"]}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"21", ",", 
      RowBox[{
       FractionBox["1079671650486928033", "147158693638381425"], "-", 
       FractionBox[
        RowBox[{"26079017382175183", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "11944445690542365"], "-", 
       FractionBox[
        RowBox[{"22563742866185155309", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "31657848420533254920"], "-", 
       FractionBox[
        RowBox[{"462198270027691453", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "1458778596858462880"], "-", 
       FractionBox[
        RowBox[{"44771570511423489049", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "268415261821957169920"]}]}], "}"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"22", ",", 
      RowBox[{
       FractionBox["747354906967220578456", "88014276858810126825"], "-", 
       FractionBox[
        RowBox[{"23541938993145405566381", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "10209656115621974711700"], "-", 
       FractionBox[
        RowBox[{"14383478392123661809571", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "19181778156623104003800"], "-", 
       FractionBox[
        RowBox[{"16796012987577622329", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "50445175954301391200"]}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"23", ",", 
      RowBox[{
       FractionBox["185537092656671871491", "22960246137080902650"], "-", 
       FractionBox[
        RowBox[{"81930442886380422541", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "34146007075658778300"], "-", 
       FractionBox[
        RowBox[{"156794335895550959071", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "200157685112588911344"], "-", 
       FractionBox[
        RowBox[{"26814219584923173703", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "76983725043303427440"]}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"24", ",", 
      RowBox[{
       FractionBox["32666426985883403579156", "3533285619256272454575"], "-", 
       
       FractionBox[
        RowBox[{"37053958420658850761267", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "14699080000455748176825"], "-", 
       FractionBox[
        RowBox[{"12057243535757769300157", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "14699080000455748176825"]}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"25", ",", 
      RowBox[{
       FractionBox["1353309082259344020882794", "153344595875722224528555"], 
       "-", 
       FractionBox[
        RowBox[{"112007112528798459443092", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "42825968217544044688155"], "-", 
       FractionBox[
        RowBox[{"9823205089708004881639", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "11503163876944679879940"]}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"26", ",", 
      RowBox[{
       FractionBox["71691961602797407569202", "7169958479860315174035"], "-", 
       
       FractionBox[
        RowBox[{"266780723435287961937281", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "97511435326100286366876"]}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"27", ",", 
      RowBox[{
       FractionBox["41216344451110446705731669", "4306755060236095981203690"],
        "-", 
       FractionBox[
        RowBox[{"4765414705779970670451253", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "1683099678712957050125580"]}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"28", ",", 
      FractionBox["316382400857619756578518", "29425034573041649561019"]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"29", ",", 
      FractionBox["1860195067045370847845237", "180332108433531112513455"]}], 
     "}"}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.861345641654685*^9, 3.861345643671619*^9}, {
   3.861345734677866*^9, 3.861345744720974*^9}, {3.8613457859405613`*^9, 
   3.861345828800475*^9}, 
   3.867988132353087*^9},ExpressionUUID->"35a7e7eb-36f2-49f1-add0-\
1d3e715e420f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Eight derivatives", "Section",
 CellChangeTimes->{{3.867985169064844*^9, 3.8679851741074038`*^9}, {
  3.867988228424198*^9, 
  3.8679882300815067`*^9}},ExpressionUUID->"ff46c96b-09af-4ce8-ad97-\
345b00d76221"],

Cell[TextData[{
 "Below are the eight derivative mass multipoles starting from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "0"], "=", "M"}], TraditionalForm]],ExpressionUUID->
  "0095591c-34bc-49ac-b3b0-179a462db77d"],
 " up to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "28"], TraditionalForm]],ExpressionUUID->
  "093db27f-146f-4ec1-b821-036184b7ba3e"],
 ". In the first ten, the \[Epsilon]1 and \[Epsilon]2 contributions are to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Chi]", "40"], ")"}], TraditionalForm]],ExpressionUUID->
  "241ab67a-07f7-4dd7-a664-925283ed8954"],
 ", whereas all other terms (including the \[Epsilon]3 parts in the first ten \
mutlipoles) are to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Chi]", "30"], ")"}], TraditionalForm]],ExpressionUUID->
  "7c4ddcad-b047-4881-82bf-76bd58099772"]
}], "Text",
 CellChangeTimes->{{3.86798762233491*^9, 3.867987671071323*^9}, {
  3.867987782465623*^9, 3.867987784322217*^9}, {3.867989102859048*^9, 
  3.86798911520971*^9}, {3.867989178815906*^9, 3.867989179727722*^9}, {
  3.867989276398794*^9, 3.867989335838377*^9}, {3.867993328197569*^9, 
  3.8679933284964*^9}},ExpressionUUID->"335952ce-1ec1-4d9a-a6f7-85bb2b441d64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"M", ",", "0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "3"]}], " ", 
     SuperscriptBox["\[Chi]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"89", " ", 
          SuperscriptBox["\[Chi]", "2"]}], 
         RowBox[{"25", " ", 
          SuperscriptBox["M", "3"]}]]}], "+", 
       FractionBox[
        RowBox[{"117", " ", 
         SuperscriptBox["\[Chi]", "4"]}], 
        RowBox[{"110", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"233", " ", 
         SuperscriptBox["\[Chi]", "6"]}], 
        RowBox[{"520", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"103", " ", 
         SuperscriptBox["\[Chi]", "8"]}], 
        RowBox[{"160", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"1914083", " ", 
         SuperscriptBox["\[Chi]", "10"]}], 
        RowBox[{"3111680", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"18816169", " ", 
         SuperscriptBox["\[Chi]", "12"]}], 
        RowBox[{"34777600", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"11545481", " ", 
         SuperscriptBox["\[Chi]", "14"]}], 
        RowBox[{"24893440", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"536367687", " ", 
         SuperscriptBox["\[Chi]", "16"]}], 
        RowBox[{"1359804160", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"2536487581", " ", 
         SuperscriptBox["\[Chi]", "18"]}], 
        RowBox[{"7567605760", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"22932764417", " ", 
         SuperscriptBox["\[Chi]", "20"]}], 
        RowBox[{"80333045760", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"2898597865959", " ", 
         SuperscriptBox["\[Chi]", "22"]}], 
        RowBox[{"11876689510400", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"217123947419399", " ", 
         SuperscriptBox["\[Chi]", "24"]}], 
        RowBox[{"1035974958120960", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"1402002070767769", " ", 
         SuperscriptBox["\[Chi]", "26"]}], 
        RowBox[{"7753102912389120", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"30998129490229", " ", 
         SuperscriptBox["\[Chi]", "28"]}], 
        RowBox[{"197734422282240", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"2733988016541533", " ", 
         SuperscriptBox["\[Chi]", "30"]}], 
        RowBox[{"20023212024791040", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"3555760018725691", " ", 
         SuperscriptBox["\[Chi]", "32"]}], 
        RowBox[{"29764234090905600", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"6611705749054458889", " ", 
         SuperscriptBox["\[Chi]", "34"]}], 
        RowBox[{"62981729884747857920", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"477259862477821081513", " ", 
         SuperscriptBox["\[Chi]", "36"]}], 
        RowBox[{"5152212732523032084480", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"146593191347343298109", " ", 
         SuperscriptBox["\[Chi]", "38"]}], 
        RowBox[{"1786390884003757424640", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"9360245520316371206277", " ", 
         SuperscriptBox["\[Chi]", "40"]}], 
        RowBox[{"128276060878654102568960", " ", 
         SuperscriptBox["M", "3"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]2", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"54", " ", 
         SuperscriptBox["\[Chi]", "2"]}], 
        RowBox[{"25", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"156", " ", 
         SuperscriptBox["\[Chi]", "4"]}], 
        RowBox[{"55", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"331", " ", 
         SuperscriptBox["\[Chi]", "6"]}], 
        RowBox[{"260", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"71", " ", 
         SuperscriptBox["\[Chi]", "8"]}], 
        RowBox[{"80", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"1089531", " ", 
         SuperscriptBox["\[Chi]", "10"]}], 
        RowBox[{"1555840", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"2491607", " ", 
         SuperscriptBox["\[Chi]", "12"]}], 
        RowBox[{"4347200", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"5922247", " ", 
         SuperscriptBox["\[Chi]", "14"]}], 
        RowBox[{"12446720", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"4332373029", " ", 
         SuperscriptBox["\[Chi]", "16"]}], 
        RowBox[{"10878433280", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"1269560177", " ", 
         SuperscriptBox["\[Chi]", "18"]}], 
        RowBox[{"3783802880", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"2855655421", " ", 
         SuperscriptBox["\[Chi]", "20"]}], 
        RowBox[{"10041630720", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"1439640605229", " ", 
         SuperscriptBox["\[Chi]", "22"]}], 
        RowBox[{"5938344755200", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"107652486226009", " ", 
         SuperscriptBox["\[Chi]", "24"]}], 
        RowBox[{"517987479060480", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"694397373291929", " ", 
         SuperscriptBox["\[Chi]", "26"]}], 
        RowBox[{"3876551456194560", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"3835816029683", " ", 
         SuperscriptBox["\[Chi]", "28"]}], 
        RowBox[{"24716802785280", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"1352742333139339", " ", 
         SuperscriptBox["\[Chi]", "30"]}], 
        RowBox[{"10011606012395520", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"3517953080123401", " ", 
         SuperscriptBox["\[Chi]", "32"]}], 
        RowBox[{"29764234090905600", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"3270377408179755077", " ", 
         SuperscriptBox["\[Chi]", "34"]}], 
        RowBox[{"31490864942373928960", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"59015679708185217821", " ", 
         SuperscriptBox["\[Chi]", "36"]}], 
        RowBox[{"644026591565379010560", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"72509545110002188087", " ", 
         SuperscriptBox["\[Chi]", "38"]}], 
        RowBox[{"893195442001878712320", " ", 
         SuperscriptBox["M", "3"]}]], "-", 
       FractionBox[
        RowBox[{"4630108628648124713961", " ", 
         SuperscriptBox["\[Chi]", "40"]}], 
        RowBox[{"64138030439327051284480", " ", 
         SuperscriptBox["M", "3"]}]]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"91", " ", 
        SuperscriptBox["\[Chi]", "3"]}], 
       RowBox[{"50", " ", 
        SuperscriptBox["M", "2"]}]], "-", 
      FractionBox[
       RowBox[{"43", " ", 
        SuperscriptBox["\[Chi]", "5"]}], 
       RowBox[{"20", " ", 
        SuperscriptBox["M", "2"]}]], "-", 
      FractionBox[
       RowBox[{"37", " ", 
        SuperscriptBox["\[Chi]", "7"]}], 
       RowBox[{"80", " ", 
        SuperscriptBox["M", "2"]}]], "-", 
      FractionBox[
       RowBox[{"43", " ", 
        SuperscriptBox["\[Chi]", "9"]}], 
       RowBox[{"320", " ", 
        SuperscriptBox["M", "2"]}]], "-", 
      FractionBox[
       RowBox[{"113", " ", 
        SuperscriptBox["\[Chi]", "11"]}], 
       RowBox[{"2560", " ", 
        SuperscriptBox["M", "2"]}]], "-", 
      FractionBox[
       RowBox[{"367", " ", 
        SuperscriptBox["\[Chi]", "13"]}], 
       RowBox[{"25600", " ", 
        SuperscriptBox["M", "2"]}]], "-", 
      FractionBox[
       RowBox[{"71", " ", 
        SuperscriptBox["\[Chi]", "15"]}], 
       RowBox[{"20480", " ", 
        SuperscriptBox["M", "2"]}]], "+", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["\[Chi]", "17"]}], 
       RowBox[{"20480", " ", 
        SuperscriptBox["M", "2"]}]], "+", 
      FractionBox[
       RowBox[{"691", " ", 
        SuperscriptBox["\[Chi]", "19"]}], 
       RowBox[{"327680", " ", 
        SuperscriptBox["M", "2"]}]], "+", 
      FractionBox[
       RowBox[{"1649", " ", 
        SuperscriptBox["\[Chi]", "21"]}], 
       RowBox[{"655360", " ", 
        SuperscriptBox["M", "2"]}]], "+", 
      FractionBox[
       RowBox[{"32623", " ", 
        SuperscriptBox["\[Chi]", "23"]}], 
       RowBox[{"13107200", " ", 
        SuperscriptBox["M", "2"]}]], "+", 
      FractionBox[
       RowBox[{"48127", " ", 
        SuperscriptBox["\[Chi]", "25"]}], 
       RowBox[{"20971520", " ", 
        SuperscriptBox["M", "2"]}]], "+", 
      FractionBox[
       RowBox[{"343919", " ", 
        SuperscriptBox["\[Chi]", "27"]}], 
       RowBox[{"167772160", " ", 
        SuperscriptBox["M", "2"]}]], "+", 
      FractionBox[
       RowBox[{"121049", " ", 
        SuperscriptBox["\[Chi]", "29"]}], 
       RowBox[{"67108864", " ", 
        SuperscriptBox["M", "2"]}]]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "5"], " ", 
     SuperscriptBox["\[Chi]", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"13844", " ", 
          SuperscriptBox["\[Chi]", "4"]}], 
         RowBox[{"5775", " ", "M"}]]}], "+", 
       FractionBox[
        RowBox[{"414576", " ", 
         SuperscriptBox["\[Chi]", "6"]}], 
        RowBox[{"55055", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"1083209", " ", 
         SuperscriptBox["\[Chi]", "8"]}], 
        RowBox[{"260260", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"2120357", " ", 
         SuperscriptBox["\[Chi]", "10"]}], 
        RowBox[{"680680", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"398766321", " ", 
         SuperscriptBox["\[Chi]", "12"]}], 
        RowBox[{"159897920", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"625345481", " ", 
         SuperscriptBox["\[Chi]", "14"]}], 
        RowBox[{"307156850", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"15971635857", " ", 
         SuperscriptBox["\[Chi]", "16"]}], 
        RowBox[{"9518629120", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"1219973814123", " ", 
         SuperscriptBox["\[Chi]", "18"]}], 
        RowBox[{"875713879040", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"4536403331", " ", 
         SuperscriptBox["\[Chi]", "20"]}], 
        RowBox[{"3895091200", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"58444154562239", " ", 
         SuperscriptBox["\[Chi]", "22"]}], 
        RowBox[{"59624692807680", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"166586696383015721", " ", 
         SuperscriptBox["\[Chi]", "24"]}], 
        RowBox[{"200617913765068800", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"1153731320419026551", " ", 
         SuperscriptBox["\[Chi]", "26"]}], 
        RowBox[{"1629847602863800320", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"122122270718383009", " ", 
         SuperscriptBox["\[Chi]", "28"]}], 
        RowBox[{"201159311433400320", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"29959787384216401", " ", 
         SuperscriptBox["\[Chi]", "30"]}], 
        RowBox[{"57214764047400960", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"2366288905630522097", " ", 
         SuperscriptBox["\[Chi]", "32"]}], 
        RowBox[{"5210944664009441280", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"1256702323971244302307", " ", 
         SuperscriptBox["\[Chi]", "34"]}], 
        RowBox[{"3175030672741053235200", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"2627072262323417059681319", " ", 
         SuperscriptBox["\[Chi]", "36"]}], 
        RowBox[{"7578260902949814817259520", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"14780667509625980441953", " ", 
         SuperscriptBox["\[Chi]", "38"]}], 
        RowBox[{"48463001015294770544640", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"2283392960051136849444493", " ", 
         SuperscriptBox["\[Chi]", "40"]}], 
        RowBox[{"8473577027365093578375168", " ", "M"}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"16168", " ", 
         SuperscriptBox["\[Chi]", "4"]}], 
        RowBox[{"1925", " ", "M"}]], "-", 
       FractionBox[
        RowBox[{"20716", " ", 
         SuperscriptBox["\[Chi]", "6"]}], 
        RowBox[{"55055", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"1301697", " ", 
         SuperscriptBox["\[Chi]", "8"]}], 
        RowBox[{"520520", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"1794603", " ", 
         SuperscriptBox["\[Chi]", "10"]}], 
        RowBox[{"680680", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"11671117", " ", 
         SuperscriptBox["\[Chi]", "12"]}], 
        RowBox[{"4996810", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"19489997283", " ", 
         SuperscriptBox["\[Chi]", "14"]}], 
        RowBox[{"9829019200", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"63330935947", " ", 
         SuperscriptBox["\[Chi]", "16"]}], 
        RowBox[{"38074516480", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"1220058801883", " ", 
         SuperscriptBox["\[Chi]", "18"]}], 
        RowBox[{"875713879040", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"455810401", " ", 
         SuperscriptBox["\[Chi]", "20"]}], 
        RowBox[{"389509120", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"235512806639321", " ", 
         SuperscriptBox["\[Chi]", "22"]}], 
        RowBox[{"238498771230720", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"336153466651025791", " ", 
         SuperscriptBox["\[Chi]", "24"]}], 
        RowBox[{"401235827530137600", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"1165062122836114133", " ", 
         SuperscriptBox["\[Chi]", "26"]}], 
        RowBox[{"1629847602863800320", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"30845585892580549", " ", 
         SuperscriptBox["\[Chi]", "28"]}], 
        RowBox[{"50289827858350080", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"484430294000348791", " ", 
         SuperscriptBox["\[Chi]", "30"]}], 
        RowBox[{"915436224758415360", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"2733286167717385303", " ", 
         SuperscriptBox["\[Chi]", "32"]}], 
        RowBox[{"5955365330296504320", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"1270199230428886339087", " ", 
         SuperscriptBox["\[Chi]", "34"]}], 
        RowBox[{"3175030672741053235200", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"1327611412665198807364327", " ", 
         SuperscriptBox["\[Chi]", "36"]}], 
        RowBox[{"3789130451474907408629760", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"59752638404089478832307", " ", 
         SuperscriptBox["\[Chi]", "38"]}], 
        RowBox[{"193852004061179082178560", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"4615069468222883001103193", " ", 
         SuperscriptBox["\[Chi]", "40"]}], 
        RowBox[{"16947154054730187156750336", " ", "M"}]]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1448", " ", 
         SuperscriptBox["\[Chi]", "5"]}], "385"]}], "+", 
      FractionBox[
       RowBox[{"64109", " ", 
        SuperscriptBox["\[Chi]", "7"]}], "15015"], "+", 
      FractionBox[
       RowBox[{"19951", " ", 
        SuperscriptBox["\[Chi]", "9"]}], "21840"], "+", 
      FractionBox[
       RowBox[{"501", " ", 
        SuperscriptBox["\[Chi]", "11"]}], "1904"], "+", 
      FractionBox[
       RowBox[{"184579", " ", 
        SuperscriptBox["\[Chi]", "13"]}], "2170560"], "+", 
      FractionBox[
       RowBox[{"13577", " ", 
        SuperscriptBox["\[Chi]", "15"]}], "510720"], "+", 
      FractionBox[
       RowBox[{"27143", " ", 
        SuperscriptBox["\[Chi]", "17"]}], "4945920"], "-", 
      FractionBox[
       RowBox[{"28717", " ", 
        SuperscriptBox["\[Chi]", "19"]}], "12364800"], "-", 
      FractionBox[
       RowBox[{"77", " ", 
        SuperscriptBox["\[Chi]", "21"]}], "15360"], "-", 
      FractionBox[
       RowBox[{"1691279", " ", 
        SuperscriptBox["\[Chi]", "23"]}], "299335680"], "-", 
      FractionBox[
       RowBox[{"541229459", " ", 
        SuperscriptBox["\[Chi]", "25"]}], "98980331520"], "-", 
      FractionBox[
       RowBox[{"187177379", " ", 
        SuperscriptBox["\[Chi]", "27"]}], "37544263680"], "-", 
      FractionBox[
       RowBox[{"21431791", " ", 
        SuperscriptBox["\[Chi]", "29"]}], "4844421120"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "7"]}], " ", 
     SuperscriptBox["\[Chi]", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"65848339", " ", "M", " ", 
          SuperscriptBox["\[Chi]", "6"]}], "4723719"]}], "-", 
       FractionBox[
        RowBox[{"896789", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "858858"], "-", 
       FractionBox[
        RowBox[{"3186708904", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "620524905"], "-", 
       FractionBox[
        RowBox[{"2795250187399", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "551407977120"], "-", 
       FractionBox[
        RowBox[{"19357147040089", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "14"]}], "4411263816960"], "-", 
       FractionBox[
        RowBox[{"19796898098007", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "16"]}], "5383064727040"], "-", 
       FractionBox[
        RowBox[{"883826238995299", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "18"]}], "288985580083200"], "-", 
       FractionBox[
        RowBox[{"300919547546159", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "20"]}], "118221373670400"], "-", 
       FractionBox[
        RowBox[{"170370658262012903", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "22"]}], "80085376865894400"], "-", 
       FractionBox[
        RowBox[{"26815501036408891151", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "24"]}], "14997732268660162560"], "-", 
       FractionBox[
        RowBox[{"2358240500592845849251", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "26"]}], "1559764155940656906240"], "-", 
       FractionBox[
        RowBox[{"3044347094265774703801", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "28"]}], "2366538719358238064640"], "-", 
       FractionBox[
        RowBox[{"9299628272938651154413", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "30"]}], "8445204318804634501120"], "-", 
       FractionBox[
        RowBox[{"5800612072302261630191", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "32"]}], "6118197556038032424960"], "-", 
       FractionBox[
        RowBox[{"67743849279444027839014357", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "34"]}], "82533040984324924212510720"], "-", 
       FractionBox[
        RowBox[{"1664350545989488651576977133", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "36"]}], "2329936314611920565566439424"], 
       "-", 
       FractionBox[
        RowBox[{"624943617084250493119575239", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "38"]}], "1000330439189375555878256640"], 
       "-", 
       FractionBox[
        RowBox[{"4394624582119333926162448296377", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "40"]}], 
        "8005983863052519301986480291840"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]2", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8235814", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "4723719"], "-", 
       FractionBox[
        RowBox[{"1860436", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "143143"], "-", 
       FractionBox[
        RowBox[{"4743064276", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "620524905"], "-", 
       FractionBox[
        RowBox[{"1595057734033", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "275703988560"], "-", 
       FractionBox[
        RowBox[{"3396348624121", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "14"]}], "735210636160"], "-", 
       FractionBox[
        RowBox[{"7572008517263", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "16"]}], "2018649272640"], "-", 
       FractionBox[
        RowBox[{"88858116924923", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "18"]}], "28898558008320"], "-", 
       FractionBox[
        RowBox[{"54611049015839", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "20"]}], "21494795212800"], "-", 
       FractionBox[
        RowBox[{"84698792451515089", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "22"]}], "40042688432947200"], "-", 
       FractionBox[
        RowBox[{"415700067049644683", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "24"]}], "234339566697815040"], "-", 
       FractionBox[
        RowBox[{"1168414598045786174147", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "26"]}], "779882077970328453120"], "-", 
       FractionBox[
        RowBox[{"1507292426797498844057", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "28"]}], "1183269359679119032320"], "-", 
       FractionBox[
        RowBox[{"920511742402174858755", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "30"]}], "844520431880463450112"], "-", 
       FractionBox[
        RowBox[{"717564000003283744837", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "32"]}], "764774694504754053120"], "-", 
       FractionBox[
        RowBox[{"234627565817191181813007407", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "34"]}], "288865643445137234743787520"], 
       "-", 
       FractionBox[
        RowBox[{"1646957401904543616271522291", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "36"]}], "2329936314611920565566439424"], 
       "-", 
       FractionBox[
        RowBox[{"309218193734185885390186537", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "38"]}], "500165219594687777939128320"], 
       "-", 
       FractionBox[
        RowBox[{"543644762413520598092124452839", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "40"]}], 
        "1000747982881564912748310036480"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"5891607", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "7"]}], "1022450"], "-", 
      FractionBox[
       RowBox[{"12087403", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "9"]}], "1896180"], "-", 
      FractionBox[
       RowBox[{"2511281", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "11"]}], "1847560"], "-", 
      FractionBox[
       RowBox[{"181795", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "13"]}], "466752"], "-", 
      FractionBox[
       RowBox[{"1016988461", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "15"]}], "8158824960"], "-", 
      FractionBox[
       RowBox[{"913183259", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "17"]}], "23996544000"], "-", 
      FractionBox[
       RowBox[{"642637", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "19"]}], "91852800"], "+", 
      FractionBox[
       RowBox[{"384184421", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "21"]}], "87903129600"], "+", 
      FractionBox[
       RowBox[{"282027361", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "34466365440"], "+", 
      FractionBox[
       RowBox[{"6814136401", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "758260039680"], "+", 
      FractionBox[
       RowBox[{"87007027427", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "10110133862400"], "+", 
      FractionBox[
       RowBox[{"68136326759", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "8731723038720"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "9"], " ", 
     SuperscriptBox["\[Chi]", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"634130152", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["\[Chi]", "8"]}], "1242787975"]}], "+", 
       FractionBox[
        RowBox[{"27628577104", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "10"]}], "1459710967"], "+", 
       FractionBox[
        RowBox[{"733167232949", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "12"]}], "64002711630"], "+", 
       FractionBox[
        RowBox[{"5115783206329", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "14"]}], "588824946996"], "+", 
       FractionBox[
        RowBox[{"73413401992093", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "16"]}], "10621940220320"], "+", 
       FractionBox[
        RowBox[{"308273244307", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "18"]}], "55169357100"], "+", 
       FractionBox[
        RowBox[{"130540509421579", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "20"]}], "28610179540800"], "+", 
       FractionBox[
        RowBox[{"118301145335339084879", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "22"]}], "31481954922387340800"], "+", 
       FractionBox[
        RowBox[{"1059079703765899610357", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "24"]}], "339457600902263500800"], "+", 
       FractionBox[
        RowBox[{"2085071560474951849", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "26"]}], "798723766828855296"], "+", 
       FractionBox[
        RowBox[{"4272480063813035844193", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "28"]}], "1941631881489275289600"], "+", 
       FractionBox[
        RowBox[{"468262738991627629681681", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "30"]}], "250698152312015254978560"], "+", 
       FractionBox[
        RowBox[{"2332439031720159245341", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "32"]}], "1461459059065866944512"], "+", 
       FractionBox[
        RowBox[{"9874121346771306190755339", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "34"]}], "7196230115664778310819840"], "+", 
       
       FractionBox[
        RowBox[{"147118321095337978348342582313", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "36"]}], "123990419133763637706007511040"], 
       "+", 
       FractionBox[
        RowBox[{"27508786245606148610649254791", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "38"]}], "26665667237035779200070451200"], 
       "+", 
       FractionBox[
        RowBox[{"2644715032209758772678003499697219", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "40"]}], 
        "2933692711817307541721670871941120"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"74420001976", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "8"]}], "3728363925"], "+", 
       FractionBox[
        RowBox[{"4242347380", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "10"]}], "1459710967"], "+", 
       FractionBox[
        RowBox[{"1036071506057", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "12"]}], "128005423260"], "+", 
       FractionBox[
        RowBox[{"2276545466593", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "14"]}], "294412473498"], "+", 
       FractionBox[
        RowBox[{"70170713631467", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "16"]}], "10621940220320"], "+", 
       FractionBox[
        RowBox[{"460704880423877", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "18"]}], "83857422792000"], "+", 
       FractionBox[
        RowBox[{"1040158551606943", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "20"]}], "228881436326400"], "+", 
       FractionBox[
        RowBox[{"23720221645745877061", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "22"]}], "6296390984477468160"], "+", 
       FractionBox[
        RowBox[{"532749327508376441101", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "24"]}], "169728800451131750400"], "+", 
       FractionBox[
        RowBox[{"656823096989639303", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "26"]}], "249601177134017280"], "+", 
       FractionBox[
        RowBox[{"1724664199178360482183", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "28"]}], "776652752595710115840"], "+", 
       FractionBox[
        RowBox[{"118214773249703024842853", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "30"]}], "62674538078003813744640"], "+", 
       FractionBox[
        RowBox[{"3212953015994046866291", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "32"]}], "1992898716908000378880"], "+", 
       FractionBox[
        RowBox[{"5107889897915287263343589893", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "34"]}], "3684469819220366495139758080"], 
       "+", 
       FractionBox[
        RowBox[{"594607555164656751528501040937", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "36"]}], "495961676535054550824030044160"], 
       "+", 
       FractionBox[
        RowBox[{"27795605949014950322290561111", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "38"]}], "26665667237035779200070451200"], 
       "+", 
       FractionBox[
        RowBox[{"2672182356902991756498306837582809", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Chi]", "40"]}], 
        "2933692711817307541721670871941120"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1152470444", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "9"]}], "147744025"]}], "+", 
      FractionBox[
       RowBox[{"432340488", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "11"]}], "51038845"], "+", 
      FractionBox[
       RowBox[{"56598309", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "13"]}], "31408520"], "+", 
      FractionBox[
       RowBox[{"16896641", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "15"]}], "32836180"], "+", 
      FractionBox[
       RowBox[{"278100463", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "17"]}], "1699755200"], "+", 
      FractionBox[
       RowBox[{"1253159723", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "19"]}], "25496328000"], "+", 
      FractionBox[
       RowBox[{"205864663", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "21"]}], "24905886720"], "-", 
      FractionBox[
       RowBox[{"96256683", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "14622774400"], "-", 
      FractionBox[
       RowBox[{"151009867", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "13164236800"], "-", 
      FractionBox[
       RowBox[{"2222294181", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "179033620480"], "-", 
      FractionBox[
       RowBox[{"12521079259963", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "1059879033241600"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "11"]}], " ", 
     SuperscriptBox["\[Chi]", "10"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"683018529209987", " ", 
          SuperscriptBox["M", "5"], " ", 
          SuperscriptBox["\[Chi]", "10"]}], "25931765328755"]}], "-", 
       FractionBox[
        RowBox[{"454227993916399", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "12"]}], "89582462044790"], "-", 
       FractionBox[
        RowBox[{"75149636762653", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "14"]}], "6673349399288"], "-", 
       FractionBox[
        RowBox[{"614618161790743541", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "16"]}], "58325073749777120"], "-", 
       FractionBox[
        RowBox[{"216097358590603553", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "18"]}], "24218023702329600"], "-", 
       FractionBox[
        RowBox[{"27827731602724220441", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "20"]}], "3770363900604787200"], "-", 
       FractionBox[
        RowBox[{"1268706119819176874153", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "22"]}], "208588132101150996480"], "-", 
       FractionBox[
        RowBox[{"40640049958743958702259", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "24"]}], "8082790118919601113600"], "-", 
       FractionBox[
        RowBox[{"1222200849191917777519619", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "26"]}], "292386146910482962022400"], "-", 
       FractionBox[
        RowBox[{"178098275006770594180195", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "28"]}], "50909587932648798093312"], "-", 
       FractionBox[
        RowBox[{"16561051786210037689692491", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "30"]}], "5617917685901069122928640"], "-", 
       
       FractionBox[
        RowBox[{"66423615676236808890730786531", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "32"]}], "26559965048544144173448560640"], 
       "-", 
       FractionBox[
        RowBox[{"2345892691679704587638091239521", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "34"]}], "1098538847638318502704746332160"],
        "-", 
       FractionBox[
        RowBox[{"2253301965096488795047189703185363", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "36"]}], 
        "1228166431659640086023906399354880"], "-", 
       FractionBox[
        RowBox[{"1284460539078889972742993174801023", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "38"]}], 
        "810158909305306442710506677469184"], "-", 
       FractionBox[
        RowBox[{"43511256338477414533111666039698307", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "40"]}], 
        "31586091530566344532536656387899392"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"29684768426998", " ", 
          SuperscriptBox["M", "5"], " ", 
          SuperscriptBox["\[Chi]", "10"]}], "25931765328755"]}], "-", 
       FractionBox[
        RowBox[{"1127562399883628", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "12"]}], "44791231022395"], "-", 
       FractionBox[
        RowBox[{"51650384538479", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "14"]}], "3336674699644"], "-", 
       FractionBox[
        RowBox[{"342200106598284793", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "16"]}], "29162536874888560"], "-", 
       FractionBox[
        RowBox[{"112644555005229493", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "18"]}], "12109011851164800"], "-", 
       FractionBox[
        RowBox[{"706477398441768539", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "20"]}], "94259097515119680"], "-", 
       FractionBox[
        RowBox[{"244781270015662703627", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "22"]}], "40113102327144422400"], "-", 
       FractionBox[
        RowBox[{"162094943879862118428851", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "24"]}], "32331160475678404454400"], "-", 
       FractionBox[
        RowBox[{"607337302215012774714307", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "26"]}], "146193073455241481011200"], "-", 
       FractionBox[
        RowBox[{"110420635400844962300539", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "28"]}], "31818492457905498808320"], "-", 
       FractionBox[
        RowBox[{"215935125999518538813269", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "30"]}], "73919969551329856880640"], "-", 
       FractionBox[
        RowBox[{"32891078048533672552946132273", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "32"]}], "13279982524272072086724280320"], 
       "-", 
       FractionBox[
        RowBox[{"1161229985463483180681365347853", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "34"]}], "549269423819159251352373166080"], 
       "-", 
       FractionBox[
        RowBox[{"278802091270633772728156908775061", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "36"]}], 
        "153520803957455010752988299919360"], "-", 
       FractionBox[
        RowBox[{"635665627891947813180103971376877", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "38"]}], 
        "405079454652653221355253338734592"], "-", 
       FractionBox[
        RowBox[{"43066452204039830075338540439857177", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "40"]}], 
        "31586091530566344532536656387899392"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"133917512819", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "11"]}], "13576332770"], "-", 
      FractionBox[
       RowBox[{"26069636549", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "13"]}], "2468424140"], "-", 
      FractionBox[
       RowBox[{"39180810607", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "15"]}], "17468847760"], "-", 
      FractionBox[
       RowBox[{"223214450171", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "17"]}], "349376955200"], "-", 
      FractionBox[
       RowBox[{"99733923659", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "19"]}], "493238054400"], "-", 
      FractionBox[
       RowBox[{"1205303221", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "21"]}], "20075654144"], "-", 
      FractionBox[
       RowBox[{"1756033831577", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "186703583539200"], "+", 
      FractionBox[
       RowBox[{"17831509107", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "2007565414400"], "+", 
      FractionBox[
       RowBox[{"828019091", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "55862689792"], "+", 
      FractionBox[
       RowBox[{"1607179186903", " ", 
        SuperscriptBox["M", "6"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "101170271354880"]}], ")"}]}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "13"], " ", 
     SuperscriptBox["\[Chi]", "12"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"112712377924235556", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "12"]}], "36056940973027975"], "+", 
          FractionBox[
           RowBox[{"477249462198135456", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "14"]}], "15078357134175335"], "+", 
          FractionBox[
           RowBox[{"2097114654079557979", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "16"]}], "106708373564933140"], "+", 
          FractionBox[
           RowBox[{"15875224845803052251", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "18"]}], "1067083735649331400"], "+", 
          FractionBox[
           RowBox[{"5154300340999484249", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "20"]}], "438337761171710400"], "+", 
          FractionBox[
           RowBox[{"18308985582824521038101", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "22"]}], "1937921522051265250500"], "+", 
          
          FractionBox[
           RowBox[{"1967141669905187934407393", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "24"]}], "256322419983314017132800"], 
          "+", 
          FractionBox[
           RowBox[{"1510590282951629357", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "26"]}], "240020525890489344"], "+", 
          FractionBox[
           RowBox[{"68707989232397460754123597", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "28"]}], "13195032402619295490662400"]}],
          ")"}]}], "+", 
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"1189848371751013584", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "12"]}], "36056940973027975"], "+", 
          FractionBox[
           RowBox[{"16061599880281952", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "14"]}], "2154051019167905"], "+", 
          FractionBox[
           RowBox[{"622087336625363727", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "16"]}], "42683349425973256"], "+", 
          FractionBox[
           RowBox[{"14340629520824550751", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "18"]}], "1067083735649331400"], "+", 
          FractionBox[
           RowBox[{"2477627825846876083", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "20"]}], "219168880585855200"], "+", 
          FractionBox[
           RowBox[{"144378266521948234219909", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "22"]}], "15503372176410122004000"], "+", 
          FractionBox[
           RowBox[{"2615454597817006079439211", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "24"]}], "341763226644418689510400"], 
          "+", 
          FractionBox[
           RowBox[{"37880447742951141409", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "26"]}], "6000513147262233600"], "+", 
          FractionBox[
           RowBox[{"34569130552668729940844491", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Chi]", "28"]}], "6597516201309647745331200"]}], 
         ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"113267678996", " ", 
         SuperscriptBox["M", "8"], " ", 
         SuperscriptBox["\[Chi]", "13"]}], "9481446975"]}], "+", 
      FractionBox[
       RowBox[{"1587999576173", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "15"]}], "125557343275"], "+", 
      FractionBox[
       RowBox[{"2072677756799", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "17"]}], "772660574000"], "+", 
      FractionBox[
       RowBox[{"1767959320187", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "19"]}], "2317981722000"], "+", 
      FractionBox[
       RowBox[{"317073443353", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "21"]}], "1318068038000"], "+", 
      FractionBox[
       RowBox[{"1461644924063", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "20645107795200"], "+", 
      FractionBox[
       RowBox[{"8644392098987", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "825804311808000"], "-", 
      FractionBox[
       RowBox[{"40332272201", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "3590453529600"], "-", 
      FractionBox[
       RowBox[{"9676694700329", " ", 
        SuperscriptBox["M", "8"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "531387122380800"]}], ")"}]}], ",", 
   
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "15"]}], " ", 
     SuperscriptBox["\[Chi]", "14"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3271636428945842279", " ", 
             SuperscriptBox["M", "9"], " ", 
             SuperscriptBox["\[Chi]", "14"]}], "82019634960624075"]}], "-", 
          FractionBox[
           RowBox[{"180755342451620461", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Chi]", "16"]}], "18052168460233050"], "-", 
          FractionBox[
           RowBox[{"47959459726041069", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Chi]", "18"]}], "2665044294828500"], "-", 
          FractionBox[
           RowBox[{"13552868549701895059", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Chi]", "20"]}], "825931988414676000"], "-", 
          FractionBox[
           RowBox[{"1066781771977718759790887", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Chi]", "22"]}], "77687227609263908064000"], "-", 
          FractionBox[
           RowBox[{"2858514219218138281128727", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Chi]", "24"]}], "253505690093387489472000"], 
          "-", 
          FractionBox[
           RowBox[{"9375107771862048502671899", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Chi]", "26"]}], "1014022760373549957888000"], 
          "-", 
          FractionBox[
           RowBox[{"6210180336665647246793477", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Chi]", "28"]}], "815627002909159748736000"]}], 
         ")"}]}], "+", 
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"440427635287092346", " ", 
             SuperscriptBox["M", "9"], " ", 
             SuperscriptBox["\[Chi]", "14"]}], "82019634960624075"]}], "-", 
          FractionBox[
           RowBox[{"69151128029286284", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Chi]", "16"]}], "1805216846023305"], "-", 
          FractionBox[
           RowBox[{"287054852661190579", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Chi]", "18"]}], "11992699326728250"], "-", 
          FractionBox[
           RowBox[{"7470389682736708193", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Chi]", "20"]}], "412965994207338000"], "-", 
          FractionBox[
           RowBox[{"553932897650847168410057", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Chi]", "22"]}], "38843613804631954032000"], "-", 
          FractionBox[
           RowBox[{"362249212791770484206773", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Chi]", "24"]}], "31688211261673436184000"], "-", 
          FractionBox[
           RowBox[{"1566470671750054222363249", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Chi]", "26"]}], "169003793395591659648000"], 
          "-", 
          FractionBox[
           RowBox[{"825393923376885678601283", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Chi]", "28"]}], "108750267054554633164800"]}], 
         ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"1446302388046933", " ", 
        SuperscriptBox["M", "10"], " ", 
        SuperscriptBox["\[Chi]", "15"]}], "102992895012150"], "-", 
      FractionBox[
       RowBox[{"15171824178426857", " ", 
        SuperscriptBox["M", "10"], " ", 
        SuperscriptBox["\[Chi]", "17"]}], "1029928950121500"], "-", 
      FractionBox[
       RowBox[{"16860095953814", " ", 
        SuperscriptBox["M", "10"], " ", 
        SuperscriptBox["\[Chi]", "19"]}], "5401725262875"], "-", 
      FractionBox[
       RowBox[{"355385943594641", " ", 
        SuperscriptBox["M", "10"], " ", 
        SuperscriptBox["\[Chi]", "21"]}], "401024083515840"], "-", 
      FractionBox[
       RowBox[{"40770380758290857", " ", 
        SuperscriptBox["M", "10"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "146255842223424000"], "-", 
      FractionBox[
       RowBox[{"1254362118787573", " ", 
        SuperscriptBox["M", "10"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "15395351812992000"], "-", 
      FractionBox[
       RowBox[{"706998530592931", " ", 
        SuperscriptBox["M", "10"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "61581407251968000"], "+", 
      FractionBox[
       RowBox[{"1348969423359593", " ", 
        SuperscriptBox["M", "10"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "99065742100992000"]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "17"], " ", 
     SuperscriptBox["\[Chi]", "16"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"79655986969222475957936", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["\[Chi]", "16"]}], "1695919992080823998775"], "+", 
          
          FractionBox[
           RowBox[{"3264640533258457234808", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["\[Chi]", "18"]}], "256957574557700605875"], "+", 
          FractionBox[
           RowBox[{"665497462335961885936843", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["\[Chi]", "20"]}], "30953504750566088369250"], "+", 
          FractionBox[
           RowBox[{"3337677261161422478157328", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["\[Chi]", "22"]}], "171772844263943910147875"], 
          "+", 
          FractionBox[
           RowBox[{"730357254700796838733498537", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["\[Chi]", "24"]}], "45105528046720330288242000"], 
          "+", 
          FractionBox[
           RowBox[{"2906118556102569657357811", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["\[Chi]", "26"]}], "219136168648033993303200"], 
          "+", 
          FractionBox[
           RowBox[{"1236812201546643494555438327", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["\[Chi]", "28"]}], 
           "113950807696977676517664000"]}], ")"}]}], "+", 
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"13280741153270790206512", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["\[Chi]", "16"]}], "1695919992080823998775"], "+", 
          
          FractionBox[
           RowBox[{"34767918773719391988896", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["\[Chi]", "18"]}], "770872723673101817625"], "+", 
          FractionBox[
           RowBox[{"438040511982295949570183", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["\[Chi]", "20"]}], "15476752375283044184625"], "+", 
          FractionBox[
           RowBox[{"39614647753212800689663313", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["\[Chi]", "22"]}], "1855146718050594229597050"], 
          "+", 
          FractionBox[
           RowBox[{"454553327844391573891035851", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["\[Chi]", "24"]}], "27063316828032198172945200"], 
          "+", 
          FractionBox[
           RowBox[{"920246522777831264435767", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["\[Chi]", "26"]}], "68480052702510622907250"], "+", 
          FractionBox[
           RowBox[{"12913284232724919602354803", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["\[Chi]", "28"]}], "1186987580176850797059000"]}], 
         ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"139023969378122152", " ", 
         SuperscriptBox["M", "12"], " ", 
         SuperscriptBox["\[Chi]", "17"]}], "8607984607633125"]}], "+", 
      FractionBox[
       RowBox[{"7893662338610008", " ", 
        SuperscriptBox["M", "12"], " ", 
        SuperscriptBox["\[Chi]", "19"]}], "469526433143625"], "+", 
      FractionBox[
       RowBox[{"581572223667333559", " ", 
        SuperscriptBox["M", "12"], " ", 
        SuperscriptBox["\[Chi]", "21"]}], "163395198733981500"], "+", 
      FractionBox[
       RowBox[{"27674511659374", " ", 
        SuperscriptBox["M", "12"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "27415895347125"], "+", 
      FractionBox[
       RowBox[{"624704900711011", " ", 
        SuperscriptBox["M", "12"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "1971586108404000"], "+", 
      FractionBox[
       RowBox[{"148131062210069", " ", 
        SuperscriptBox["M", "12"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "1608399193698000"], "+", 
      FractionBox[
       RowBox[{"23728542039389629", " ", 
        SuperscriptBox["M", "12"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "1904344645338432000"]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "19"]}], " ", 
     SuperscriptBox["\[Chi]", "18"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1108424486263444871762", " ", 
             SuperscriptBox["M", "13"], " ", 
             SuperscriptBox["\[Chi]", "18"]}], "105806060111994367125"]}], 
          "-", 
          FractionBox[
           RowBox[{"478780138263107908716556", " ", 
            SuperscriptBox["M", "13"], " ", 
            SuperscriptBox["\[Chi]", "20"]}], "9205127229743509939875"], "-", 
          
          FractionBox[
           RowBox[{"250073016947973260465464657", " ", 
            SuperscriptBox["M", "13"], " ", 
            SuperscriptBox["\[Chi]", "22"]}], "7638839427267152710105500"], 
          "-", 
          FractionBox[
           RowBox[{"7785590390430499999992931897", " ", 
            SuperscriptBox["M", "13"], " ", 
            SuperscriptBox["\[Chi]", "24"]}], "315738696327042312017694000"], 
          "-", 
          FractionBox[
           RowBox[{"94910326288783659020401363499", " ", 
            SuperscriptBox["M", "13"], " ", 
            SuperscriptBox["\[Chi]", "26"]}], "4903236225314068845451248000"],
           "-", 
          FractionBox[
           RowBox[{"2952669195529160285521122799", " ", 
            SuperscriptBox["M", "13"], " ", 
            SuperscriptBox["\[Chi]", "28"]}], 
           "190968147722758470822838080"]}], ")"}]}], "+", 
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"105160994120213917359169", " ", 
             SuperscriptBox["M", "13"], " ", 
             SuperscriptBox["\[Chi]", "18"]}], "1939777768719896730625"]}], 
          "-", 
          FractionBox[
           RowBox[{"285497270059121344079431", " ", 
            SuperscriptBox["M", "13"], " ", 
            SuperscriptBox["\[Chi]", "20"]}], "18410254459487019879750"], "-", 
          FractionBox[
           RowBox[{"76601022643927648734598207", " ", 
            SuperscriptBox["M", "13"], " ", 
            SuperscriptBox["\[Chi]", "22"]}], "3055535770906861084042200"], 
          "-", 
          FractionBox[
           RowBox[{"14203263811980581415266336657", " ", 
            SuperscriptBox["M", "13"], " ", 
            SuperscriptBox["\[Chi]", "24"]}], "631477392654084624035388000"], 
          "-", 
          FractionBox[
           RowBox[{"183164716030286163269027084779", " ", 
            SuperscriptBox["M", "13"], " ", 
            SuperscriptBox["\[Chi]", "26"]}], "9806472450628137690902496000"],
           "-", 
          FractionBox[
           RowBox[{"583000900539875987371194480713", " ", 
            SuperscriptBox["M", "13"], " ", 
            SuperscriptBox["\[Chi]", "28"]}], 
           "38193629544551694164567616000"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"676906110837053023", " ", 
        SuperscriptBox["M", "14"], " ", 
        SuperscriptBox["\[Chi]", "19"]}], "37054870028426250"], "-", 
      FractionBox[
       RowBox[{"14025648101081643179", " ", 
        SuperscriptBox["M", "14"], " ", 
        SuperscriptBox["\[Chi]", "21"]}], "742444850387740500"], "-", 
      FractionBox[
       RowBox[{"367962211675237810751", " ", 
        SuperscriptBox["M", "14"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "92063161448079822000"], "-", 
      FractionBox[
       RowBox[{"32080180989945261449", " ", 
        SuperscriptBox["M", "14"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "28327126599409176000"], "-", 
      FractionBox[
       RowBox[{"1576850933513188793", " ", 
        SuperscriptBox["M", "14"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "4443470839123008000"], "-", 
      FractionBox[
       RowBox[{"118466683409875203", " ", 
        SuperscriptBox["M", "14"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "1153743305596851200"]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "21"], " ", 
     SuperscriptBox["\[Chi]", "20"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"36438050169643581910235864", " ", 
            SuperscriptBox["M", "15"], " ", 
            SuperscriptBox["\[Chi]", "20"]}], "591550544606148717715125"], 
          "+", 
          FractionBox[
           RowBox[{"5814744211963525570264948", " ", 
            SuperscriptBox["M", "15"], " ", 
            SuperscriptBox["\[Chi]", "22"]}], "315985703862702137389125"], 
          "+", 
          FractionBox[
           RowBox[{"211700523271454313225142231", " ", 
            SuperscriptBox["M", "15"], " ", 
            SuperscriptBox["\[Chi]", "24"]}], "7378314798379304554518744"], 
          "+", 
          FractionBox[
           RowBox[{"259564415740858195593809443291", " ", 
            SuperscriptBox["M", "15"], " ", 
            SuperscriptBox["\[Chi]", "26"]}], 
           "10145182847771543762463273000"], "+", 
          FractionBox[
           RowBox[{"9449397244895044480191180113", " ", 
            SuperscriptBox["M", "15"], " ", 
            SuperscriptBox["\[Chi]", "28"]}], 
           "446074587483716125028094000"]}], ")"}]}], "+", 
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"7855195650089207659239284", " ", 
            SuperscriptBox["M", "15"], " ", 
            SuperscriptBox["\[Chi]", "20"]}], "591550544606148717715125"], 
          "+", 
          FractionBox[
           RowBox[{"18648766971214178404957744", " ", 
            SuperscriptBox["M", "15"], " ", 
            SuperscriptBox["\[Chi]", "22"]}], "315985703862702137389125"], 
          "+", 
          FractionBox[
           RowBox[{"17166007325898266319488761411", " ", 
            SuperscriptBox["M", "15"], " ", 
            SuperscriptBox["\[Chi]", "24"]}], "461144674898706534657421500"], 
          "+", 
          FractionBox[
           RowBox[{"284009510863793947196988916561", " ", 
            SuperscriptBox["M", "15"], " ", 
            SuperscriptBox["\[Chi]", "26"]}], 
           "10145182847771543762463273000"], "+", 
          FractionBox[
           RowBox[{"117427804978651596650722539977", " ", 
            SuperscriptBox["M", "15"], " ", 
            SuperscriptBox["\[Chi]", "28"]}], 
           "5352895049804593500337128000"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3170262307505013277984", " ", 
         SuperscriptBox["M", "16"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "155462648493690091125"]}], "+", 
      FractionBox[
       RowBox[{"501607122582544161", " ", 
        SuperscriptBox["M", "16"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "23921485634251075"], "+", 
      FractionBox[
       RowBox[{"2390930674317763672931", " ", 
        SuperscriptBox["M", "16"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "539227088481610386000"], "+", 
      FractionBox[
       RowBox[{"61540984271250818437", " ", 
        SuperscriptBox["M", "16"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "49020644407419126000"], "+", 
      FractionBox[
       RowBox[{"31349754144063796183667", " ", 
        SuperscriptBox["M", "16"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "79805609095278337128000"]}], 
     ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "23"]}], " ", 
     SuperscriptBox["\[Chi]", "22"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"592481357901339832006979936242", " ", 
             SuperscriptBox["M", "17"], " ", 
             SuperscriptBox["\[Chi]", "22"]}], 
            "36528714760380605073087937875"]}], "-", 
          FractionBox[
           RowBox[{"1467742666321162565857203311476", " ", 
            SuperscriptBox["M", "17"], " ", 
            SuperscriptBox["\[Chi]", "24"]}], 
           "22203728579839191318935805375"], "-", 
          FractionBox[
           RowBox[{"9857205602573938578037883783", " ", 
            SuperscriptBox["M", "17"], " ", 
            SuperscriptBox["\[Chi]", "26"]}], "236062155007671202265108625"], 
          "-", 
          FractionBox[
           RowBox[{"630395461672077283825476978517", " ", 
            SuperscriptBox["M", "17"], " ", 
            SuperscriptBox["\[Chi]", "28"]}], 
           "20104212724021738320627075600"]}], ")"}]}], "+", 
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"45896983615571647459960627657", " ", 
             SuperscriptBox["M", "17"], " ", 
             SuperscriptBox["\[Chi]", "22"]}], 
            "664158450188738274056144325"]}], "-", 
          FractionBox[
           RowBox[{"949162745632289860346965452479", " ", 
            SuperscriptBox["M", "17"], " ", 
            SuperscriptBox["\[Chi]", "24"]}], 
           "44407457159678382637871610750"], "-", 
          FractionBox[
           RowBox[{"69596481389639822599425750309", " ", 
            SuperscriptBox["M", "17"], " ", 
            SuperscriptBox["\[Chi]", "26"]}], "2150788523403226509526545250"],
           "-", 
          FractionBox[
           RowBox[{"5770583808148793146338147787367", " ", 
            SuperscriptBox["M", "17"], " ", 
            SuperscriptBox["\[Chi]", "28"]}], 
           "201042127240217383206270756000"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"5826033489606304058291", " ", 
        SuperscriptBox["M", "18"], " ", 
        SuperscriptBox["\[Chi]", "23"]}], "258662422020497888250"], "-", 
      FractionBox[
       RowBox[{"20592491720194049572259", " ", 
        SuperscriptBox["M", "18"], " ", 
        SuperscriptBox["\[Chi]", "25"]}], "893561094252629068500"], "-", 
      FractionBox[
       RowBox[{"669597673703565661423", " ", 
        SuperscriptBox["M", "18"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "137470937577327549000"], "-", 
      FractionBox[
       RowBox[{"2951674884563783468369", " ", 
        SuperscriptBox["M", "18"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "2141652501204681816000"]}], 
     ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "25"], " ", 
     SuperscriptBox["\[Chi]", "24"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"48948707403262561638071681816", " ", 
            SuperscriptBox["M", "19"], " ", 
            SuperscriptBox["\[Chi]", "24"]}], "637996876156777569095181375"], 
          "+", 
          FractionBox[
           RowBox[{"1526776176130614301521312387892", " ", 
            SuperscriptBox["M", "19"], " ", 
            SuperscriptBox["\[Chi]", "26"]}], 
           "62540937022179249813735752625"], "+", 
          FractionBox[
           RowBox[{"950008659550614316298748477259601", " ", 
            SuperscriptBox["M", "19"], " ", 
            SuperscriptBox["\[Chi]", "28"]}], 
           "26344167010265659383078229336500"]}], ")"}]}], "+", 
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"95951632205392859928497186648", " ", 
            SuperscriptBox["M", "19"], " ", 
            SuperscriptBox["\[Chi]", "24"]}], "4976375634022865038942414725"],
           "+", 
          FractionBox[
           RowBox[{"169519481431692637302049402612624", " ", 
            SuperscriptBox["M", "19"], " ", 
            SuperscriptBox["\[Chi]", "26"]}], 
           "2314014669820632243108222847125"], "+", 
          FractionBox[
           RowBox[{"610208925750143708471660922418477", " ", 
            SuperscriptBox["M", "19"], " ", 
            SuperscriptBox["\[Chi]", "28"]}], 
           "13172083505132829691539114668250"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"27911484708500681362012228", " ", 
         SuperscriptBox["M", "20"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "1131829160035092609615525"]}], 
      "+", 
      FractionBox[
       RowBox[{"2584783484166395964143792", " ", 
        SuperscriptBox["M", "20"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "102893560003190237237775"], "+", 
      FractionBox[
       RowBox[{"191295984242160337318769", " ", 
        SuperscriptBox["M", "20"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "36043187882774331624120"]}], 
     ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "27"]}], " ", 
     SuperscriptBox["\[Chi]", "26"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1079703042205350426813578255378", " ", 
             SuperscriptBox["M", "21"], " ", 
             SuperscriptBox["\[Chi]", "26"]}], 
            "48091532949038780760953619225"]}], "-", 
          FractionBox[
           RowBox[{"577098044025639002548061930891524", " ", 
            SuperscriptBox["M", "21"], " ", 
            SuperscriptBox["\[Chi]", "28"]}], 
           "7171467686127873943171295763825"]}], ")"}]}], "+", 
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3158318633733423210261218920327", " ", 
             SuperscriptBox["M", "21"], " ", 
             SuperscriptBox["\[Chi]", "26"]}], 
            "37404525627030162814075037175"]}], "-", 
          FractionBox[
           RowBox[{"394551756201410580228584431330957", " ", 
            SuperscriptBox["M", "21"], " ", 
            SuperscriptBox["\[Chi]", "28"]}], 
           "14342935372255747886342591527650"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2336088451185902651076049787", " ", 
        SuperscriptBox["M", "22"], " ", 
        SuperscriptBox["\[Chi]", "27"]}], "87160519076206704381503250"], "-", 
      
      FractionBox[
       RowBox[{"11693898277628330535614952261", " ", 
        SuperscriptBox["M", "22"], " ", 
        SuperscriptBox["\[Chi]", "29"]}], "429991894109286408282082700"]}], 
     ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "29"], " ", 
     SuperscriptBox["\[Chi]", "28"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"336675372218854626896695437343897504", " ", 
         SuperscriptBox["M", "23"], " ", "\[Epsilon]1", " ", 
         SuperscriptBox["\[Chi]", "28"]}], 
        "3650049386598258380758533312175375"], "+", 
       FractionBox[
        RowBox[{"11264249516997735163571542876858876", " ", 
         SuperscriptBox["M", "23"], " ", "\[Epsilon]2", " ", 
         SuperscriptBox["\[Chi]", "28"]}], 
        "438005926391791005691023997461045"]}], ")"}]}]}]}], "}"}]], "Output",\

 CellChangeTimes->{3.867989209069439*^9, 3.8679892500461817`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"fb37b122-f273-46f1-9043-c843cbb2d98d"],

Cell[TextData[{
 "Below are the eight derivative spin multipoles starting from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "0"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "472e4610-5e0b-495b-b2db-458a3e0606fd"],
 " up to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "28"], TraditionalForm]],ExpressionUUID->
  "c84808ca-8b61-4b1b-a654-984f5a5f2a6d"],
 ". In the first ten, the \[Epsilon]1 and \[Epsilon]2 contributions are to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Chi]", "40"], ")"}], TraditionalForm]],ExpressionUUID->
  "5cf07c10-1141-4530-bf33-985e075e8bdd"],
 ", whereas all other terms (including the \[Epsilon]3 parts in the first ten \
mutlipoles) are to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Chi]", "30"], ")"}], TraditionalForm]],ExpressionUUID->
  "26e5ef1c-1252-46ad-a00d-2956cb067740"]
}], "Text",
 CellChangeTimes->{{3.86798762233491*^9, 3.867987671071323*^9}, {
  3.8679877277899227`*^9, 3.867987738394228*^9}, {3.867987790019918*^9, 
  3.867987792072681*^9}, {3.8679896899004307`*^9, 3.867989701550383*^9}, {
  3.8679933225811863`*^9, 
  3.867993322718194*^9}},ExpressionUUID->"6e76c993-83e1-4323-9781-\
7091d28695dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    SuperscriptBox["M", "2"], " ", "\[Chi]"}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"143", " ", 
         SuperscriptBox["\[Chi]", "2"]}], 
        RowBox[{"50", " ", 
         SuperscriptBox["M", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"39", " ", 
        SuperscriptBox["\[Chi]", "4"]}], 
       RowBox[{"20", " ", 
        SuperscriptBox["M", "3"]}]], "+", 
      FractionBox[
       RowBox[{"33", " ", 
        SuperscriptBox["\[Chi]", "6"]}], 
       RowBox[{"80", " ", 
        SuperscriptBox["M", "3"]}]], "+", 
      FractionBox[
       RowBox[{"39", " ", 
        SuperscriptBox["\[Chi]", "8"]}], 
       RowBox[{"320", " ", 
        SuperscriptBox["M", "3"]}]], "+", 
      FractionBox[
       RowBox[{"109", " ", 
        SuperscriptBox["\[Chi]", "10"]}], 
       RowBox[{"2560", " ", 
        SuperscriptBox["M", "3"]}]], "+", 
      FractionBox[
       RowBox[{"411", " ", 
        SuperscriptBox["\[Chi]", "12"]}], 
       RowBox[{"25600", " ", 
        SuperscriptBox["M", "3"]}]], "+", 
      FractionBox[
       RowBox[{"123", " ", 
        SuperscriptBox["\[Chi]", "14"]}], 
       RowBox[{"20480", " ", 
        SuperscriptBox["M", "3"]}]], "+", 
      FractionBox[
       RowBox[{"39", " ", 
        SuperscriptBox["\[Chi]", "16"]}], 
       RowBox[{"20480", " ", 
        SuperscriptBox["M", "3"]}]], "+", 
      FractionBox[
       RowBox[{"57", " ", 
        SuperscriptBox["\[Chi]", "18"]}], 
       RowBox[{"327680", " ", 
        SuperscriptBox["M", "3"]}]], "-", 
      FractionBox[
       RowBox[{"357", " ", 
        SuperscriptBox["\[Chi]", "20"]}], 
       RowBox[{"655360", " ", 
        SuperscriptBox["M", "3"]}]], "-", 
      FractionBox[
       RowBox[{"10659", " ", 
        SuperscriptBox["\[Chi]", "22"]}], 
       RowBox[{"13107200", " ", 
        SuperscriptBox["M", "3"]}]], "-", 
      FractionBox[
       RowBox[{"18411", " ", 
        SuperscriptBox["\[Chi]", "24"]}], 
       RowBox[{"20971520", " ", 
        SuperscriptBox["M", "3"]}]], "-", 
      FractionBox[
       RowBox[{"142899", " ", 
        SuperscriptBox["\[Chi]", "26"]}], 
       RowBox[{"167772160", " ", 
        SuperscriptBox["M", "3"]}]], "-", 
      FractionBox[
       RowBox[{"52877", " ", 
        SuperscriptBox["\[Chi]", "28"]}], 
       RowBox[{"67108864", " ", 
        SuperscriptBox["M", "3"]}]], "-", 
      FractionBox[
       RowBox[{"191061", " ", 
        SuperscriptBox["\[Chi]", "30"]}], 
       RowBox[{"268435456", " ", 
        SuperscriptBox["M", "3"]}]]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "4"]}], " ", 
     SuperscriptBox["\[Chi]", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"973", " ", 
          SuperscriptBox["\[Chi]", "3"]}], 
         RowBox[{"275", " ", 
          SuperscriptBox["M", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["\[Chi]", "5"]}], 
        RowBox[{"130", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"669", " ", 
         SuperscriptBox["\[Chi]", "7"]}], 
        RowBox[{"440", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"620941", " ", 
         SuperscriptBox["\[Chi]", "9"]}], 
        RowBox[{"388960", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"4942367", " ", 
         SuperscriptBox["\[Chi]", "11"]}], 
        RowBox[{"3477760", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"37731999", " ", 
         SuperscriptBox["\[Chi]", "13"]}], 
        RowBox[{"31116800", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"11113679119", " ", 
         SuperscriptBox["\[Chi]", "15"]}], 
        RowBox[{"10878433280", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"203106401", " ", 
         SuperscriptBox["\[Chi]", "17"]}], 
        RowBox[{"236487680", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"509892403", " ", 
         SuperscriptBox["\[Chi]", "19"]}], 
        RowBox[{"704675840", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"43216080857", " ", 
         SuperscriptBox["\[Chi]", "21"]}], 
        RowBox[{"70595706880", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"337018724604517", " ", 
         SuperscriptBox["\[Chi]", "23"]}], 
        RowBox[{"647484348825600", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"39200791260947", " ", 
         SuperscriptBox["\[Chi]", "25"]}], 
        RowBox[{"88103442186240", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"557018158129709", " ", 
         SuperscriptBox["\[Chi]", "27"]}], 
        RowBox[{"1456643577479168", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"345652598309914723", " ", 
         SuperscriptBox["\[Chi]", "29"]}], 
        RowBox[{"1046212828295331840", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"32449693156846627", " ", 
         SuperscriptBox["\[Chi]", "31"]}], 
        RowBox[{"113104089545441280", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"289849171255706371", " ", 
         SuperscriptBox["\[Chi]", "33"]}], 
        RowBox[{"1157752387587276800", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"565395286003328835091", " ", 
         SuperscriptBox["\[Chi]", "35"]}], 
        RowBox[{"2576106366261516042240", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"949364540318643804647", " ", 
         SuperscriptBox["\[Chi]", "37"]}], 
        RowBox[{"4912574931010332917760", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"390185786732369985423", " ", 
         SuperscriptBox["\[Chi]", "39"]}], 
        RowBox[{"2283552167344461578240", " ", 
         SuperscriptBox["M", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]2", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"28", " ", 
         SuperscriptBox["\[Chi]", "3"]}], 
        RowBox[{"275", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"276", " ", 
         SuperscriptBox["\[Chi]", "5"]}], 
        RowBox[{"65", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"269", " ", 
         SuperscriptBox["\[Chi]", "7"]}], 
        RowBox[{"110", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"362737", " ", 
         SuperscriptBox["\[Chi]", "9"]}], 
        RowBox[{"194480", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"1312347", " ", 
         SuperscriptBox["\[Chi]", "11"]}], 
        RowBox[{"869440", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"2414011", " ", 
         SuperscriptBox["\[Chi]", "13"]}], 
        RowBox[{"1944800", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"2797276439", " ", 
         SuperscriptBox["\[Chi]", "15"]}], 
        RowBox[{"2719608320", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"81122469", " ", 
         SuperscriptBox["\[Chi]", "17"]}], 
        RowBox[{"94595072", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"126730103", " ", 
         SuperscriptBox["\[Chi]", "19"]}], 
        RowBox[{"176168960", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"5357602331", " ", 
         SuperscriptBox["\[Chi]", "21"]}], 
        RowBox[{"8824463360", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"83448907152421", " ", 
         SuperscriptBox["\[Chi]", "23"]}], 
        RowBox[{"161871087206400", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"19398209314837", " ", 
         SuperscriptBox["\[Chi]", "25"]}], 
        RowBox[{"44051721093120", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"688807701644277", " ", 
         SuperscriptBox["\[Chi]", "27"]}], 
        RowBox[{"1820804471848960", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"2670924549214781", " ", 
         SuperscriptBox["\[Chi]", "29"]}], 
        RowBox[{"8173537721057280", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"8023271412602683", " ", 
         SuperscriptBox["\[Chi]", "31"]}], 
        RowBox[{"28276022386360320", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"286666338581899981", " ", 
         SuperscriptBox["\[Chi]", "33"]}], 
        RowBox[{"1157752387587276800", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"139804773459440306119", " ", 
         SuperscriptBox["\[Chi]", "35"]}], 
        RowBox[{"644026591565379010560", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"117384581884734529759", " ", 
         SuperscriptBox["\[Chi]", "37"]}], 
        RowBox[{"614071866376291614720", " ", 
         SuperscriptBox["M", "2"]}]], "-", 
       FractionBox[
        RowBox[{"96499578347671379007", " ", 
         SuperscriptBox["\[Chi]", "39"]}], 
        RowBox[{"570888041836115394560", " ", 
         SuperscriptBox["M", "2"]}]]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2834", " ", 
        SuperscriptBox["\[Chi]", "4"]}], 
       RowBox[{"525", " ", "M"}]], "-", 
      FractionBox[
       RowBox[{"1522", " ", 
        SuperscriptBox["\[Chi]", "6"]}], 
       RowBox[{"385", " ", "M"}]], "-", 
      FractionBox[
       RowBox[{"6047", " ", 
        SuperscriptBox["\[Chi]", "8"]}], 
       RowBox[{"7280", " ", "M"}]], "-", 
      FractionBox[
       RowBox[{"67", " ", 
        SuperscriptBox["\[Chi]", "10"]}], 
       RowBox[{"280", " ", "M"}]], "-", 
      FractionBox[
       RowBox[{"6023", " ", 
        SuperscriptBox["\[Chi]", "12"]}], 
       RowBox[{"76160", " ", "M"}]], "-", 
      FractionBox[
       RowBox[{"11281", " ", 
        SuperscriptBox["\[Chi]", "14"]}], 
       RowBox[{"425600", " ", "M"}]], "-", 
      FractionBox[
       RowBox[{"523", " ", 
        SuperscriptBox["\[Chi]", "16"]}], 
       RowBox[{"71680", " ", "M"}]], "+", 
      FractionBox[
       SuperscriptBox["\[Chi]", "18"], 
       RowBox[{"20608", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"1141", " ", 
        SuperscriptBox["\[Chi]", "20"]}], 
       RowBox[{"409600", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"3757", " ", 
        SuperscriptBox["\[Chi]", "22"]}], 
       RowBox[{"1032192", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"19762109", " ", 
        SuperscriptBox["\[Chi]", "24"]}], 
       RowBox[{"5321523200", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"1977349", " ", 
        SuperscriptBox["\[Chi]", "26"]}], 
       RowBox[{"568852480", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"10115239", " ", 
        SuperscriptBox["\[Chi]", "28"]}], 
       RowBox[{"3229614080", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"162725", " ", 
        SuperscriptBox["\[Chi]", "30"]}], 
       RowBox[{"58720256", " ", "M"}]]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "6"], " ", 
     SuperscriptBox["\[Chi]", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]2", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"10628", " ", 
         SuperscriptBox["\[Chi]", "5"]}], "15015"], "+", 
       FractionBox[
        RowBox[{"6795864", " ", 
         SuperscriptBox["\[Chi]", "7"]}], "715715"], "+", 
       FractionBox[
        RowBox[{"12649899", " ", 
         SuperscriptBox["\[Chi]", "9"]}], "2212210"], "+", 
       FractionBox[
        RowBox[{"192302529", " ", 
         SuperscriptBox["\[Chi]", "11"]}], "43971928"], "+", 
       FractionBox[
        RowBox[{"10673887517", " ", 
         SuperscriptBox["\[Chi]", "13"]}], "3038060480"], "+", 
       FractionBox[
        RowBox[{"64765788431", " ", 
         SuperscriptBox["\[Chi]", "15"]}], "22606744160"], "+", 
       FractionBox[
        RowBox[{"1031523670109", " ", 
         SuperscriptBox["\[Chi]", "17"]}], "437856939520"], "+", 
       FractionBox[
        RowBox[{"466049202113", " ", 
         SuperscriptBox["\[Chi]", "19"]}], "238831057920"], "+", 
       FractionBox[
        RowBox[{"1941158436009761", " ", 
         SuperscriptBox["\[Chi]", "21"]}], "1192493856153600"], "+", 
       FractionBox[
        RowBox[{"146589836065289789", " ", 
         SuperscriptBox["\[Chi]", "23"]}], "107205197668208640"], "+", 
       FractionBox[
        RowBox[{"10248345348361287787", " ", 
         SuperscriptBox["\[Chi]", "25"]}], "8862296340571914240"], "+", 
       FractionBox[
        RowBox[{"4813012385175323687", " ", 
         SuperscriptBox["\[Chi]", "27"]}], "4889542808591400960"], "+", 
       FractionBox[
        RowBox[{"48108994520098549351", " ", 
         SuperscriptBox["\[Chi]", "29"]}], "57062191343274557440"], "+", 
       FractionBox[
        RowBox[{"36903982429281535523", " ", 
         SuperscriptBox["\[Chi]", "31"]}], "50806710474092052480"], "+", 
       FractionBox[
        RowBox[{"272644021665527621447209", " ", 
         SuperscriptBox["\[Chi]", "33"]}], "433279626923057023549440"], "+", 
       FractionBox[
        RowBox[{"368082608607568068205217", " ", 
         SuperscriptBox["\[Chi]", "35"]}], "671709489125097222438912"], "+", 
       FractionBox[
        RowBox[{"93759450194348217732263177", " ", 
         SuperscriptBox["\[Chi]", "37"]}], "195519131296105222285295616"], 
       "+", 
       FractionBox[
        RowBox[{"47245412337070277081119385", " ", 
         SuperscriptBox["\[Chi]", "39"]}], "112065843547767627407425536"]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"123572", " ", 
         SuperscriptBox["\[Chi]", "5"]}], "15015"], "+", 
       FractionBox[
        RowBox[{"2052418", " ", 
         SuperscriptBox["\[Chi]", "7"]}], "2147145"], "+", 
       FractionBox[
        RowBox[{"103297907", " ", 
         SuperscriptBox["\[Chi]", "9"]}], "26546520"], "+", 
       FractionBox[
        RowBox[{"21145230", " ", 
         SuperscriptBox["\[Chi]", "11"]}], "5496491"], "+", 
       FractionBox[
        RowBox[{"30471568109", " ", 
         SuperscriptBox["\[Chi]", "13"]}], "9114181440"], "+", 
       FractionBox[
        RowBox[{"762765975953", " ", 
         SuperscriptBox["\[Chi]", "15"]}], "271280929920"], "+", 
       FractionBox[
        RowBox[{"6160306736033", " ", 
         SuperscriptBox["\[Chi]", "17"]}], "2627141637120"], "+", 
       FractionBox[
        RowBox[{"778597604661", " ", 
         SuperscriptBox["\[Chi]", "19"]}], "398051763200"], "+", 
       FractionBox[
        RowBox[{"1953114429098801", " ", 
         SuperscriptBox["\[Chi]", "21"]}], "1192493856153600"], "+", 
       FractionBox[
        RowBox[{"591205112049538817", " ", 
         SuperscriptBox["\[Chi]", "23"]}], "428820790672834560"], "+", 
       FractionBox[
        RowBox[{"165524229081921100873", " ", 
         SuperscriptBox["\[Chi]", "25"]}], "141796741449150627840"], "+", 
       FractionBox[
        RowBox[{"2430883067180836369", " ", 
         SuperscriptBox["\[Chi]", "27"]}], "2444771404295700480"], "+", 
       FractionBox[
        RowBox[{"29168329490670515791", " ", 
         SuperscriptBox["\[Chi]", "29"]}], "34237314805964734464"], "+", 
       FractionBox[
        RowBox[{"149191489769160943067", " ", 
         SuperscriptBox["\[Chi]", "31"]}], "203226841896368209920"], "+", 
       FractionBox[
        RowBox[{"78734692955786264260439", " ", 
         SuperscriptBox["\[Chi]", "33"]}], "123794179120873435299840"], "+", 
       FractionBox[
        RowBox[{"372031852540945436108105", " ", 
         SuperscriptBox["\[Chi]", "35"]}], "671709489125097222438912"], "+", 
       FractionBox[
        RowBox[{"94760505815178395919939293", " ", 
         SuperscriptBox["\[Chi]", "37"]}], "195519131296105222285295616"], 
       "+", 
       FractionBox[
        RowBox[{"190984313331640213117624817", " ", 
         SuperscriptBox["\[Chi]", "39"]}], "448263374191070509629702144"]}], 
      ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"518071", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "66066"]}], "+", 
      FractionBox[
       RowBox[{"71789", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "8"]}], "12012"], "+", 
      FractionBox[
       RowBox[{"106702", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "10"]}], "85085"], "+", 
      FractionBox[
       RowBox[{"777173", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "12"]}], "2170560"], "+", 
      FractionBox[
       RowBox[{"22103633", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "14"]}], "191009280"], "+", 
      FractionBox[
       RowBox[{"18968713", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "16"]}], "516848640"], "+", 
      FractionBox[
       RowBox[{"4475873", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "18"]}], "544051200"], "-", 
      FractionBox[
       RowBox[{"3857219", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "20"]}], "1632153600"], "-", 
      FractionBox[
       RowBox[{"1143077", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "22"]}], "188153856"], "-", 
      FractionBox[
       RowBox[{"318663691", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "24"]}], "45365985280"], "-", 
      FractionBox[
       RowBox[{"679364893", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "26"]}], "98980331520"], "-", 
      FractionBox[
       RowBox[{"10387673293", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "28"]}], "1651947601920"], "-", 
      FractionBox[
       RowBox[{"2674569283", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "30"]}], "477982883840"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "8"]}], " ", 
     SuperscriptBox["\[Chi]", "7"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2986431779", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["\[Chi]", "7"]}], "219315525"]}], "-", 
       FractionBox[
        RowBox[{"5869924451", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "9"]}], "2304806790"], "-", 
       FractionBox[
        RowBox[{"65865016463", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "11"]}], "9846571020"], "-", 
       FractionBox[
        RowBox[{"1311914186929", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "13"]}], "204808677216"], "-", 
       FractionBox[
        RowBox[{"23790503120708969", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "15"]}], "4333751609890560"], "-", 
       FractionBox[
        RowBox[{"160712698946149", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "17"]}], "35113851968000"], "-", 
       FractionBox[
        RowBox[{"265560450078511", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "19"]}], "70002718156800"], "-", 
       FractionBox[
        RowBox[{"799681705818232111", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "253886733245059200"], "-", 
       FractionBox[
        RowBox[{"648720637163059761767", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "23"]}], "246878255201646182400"], "-", 
       FractionBox[
        RowBox[{"43555128706948799221", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "19750260416131694592"], "-", 
       FractionBox[
        RowBox[{"5395443308761517324369", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], "2896704861032648540160"], "-", 
       FractionBox[
        RowBox[{"1905193652707693556403295", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], "1203351131097673223897088"], "-", 
       
       FractionBox[
        RowBox[{"63714139888447260356407", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "31"]}], "47051852633340106506240"], "-", 
       FractionBox[
        RowBox[{"18382508696100816045850193", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "33"]}], "15778375482297411981803520"], "-", 
       FractionBox[
        RowBox[{"45993825447099579178948830899269", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "35"]}], 
        "45628474241225018675810764062720"], "-", 
       FractionBox[
        RowBox[{"177945575899407224274000017", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "37"]}], "202956124966195171216588800"], 
       "-", 
       FractionBox[
        RowBox[{"27049226007456786724561022299937", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "39"]}], 
        "35292543901561594486877243572224"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"458932376", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["\[Chi]", "7"]}], "219315525"]}], "-", 
       FractionBox[
        RowBox[{"5875733524", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "9"]}], "384134465"], "-", 
       FractionBox[
        RowBox[{"46316380321", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "11"]}], "4923285510"], "-", 
       FractionBox[
        RowBox[{"735727921387", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "13"]}], "102404338608"], "-", 
       FractionBox[
        RowBox[{"1036287406720289", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "15"]}], "180572983745440"], "-", 
       FractionBox[
        RowBox[{"33698197280171", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "17"]}], "7242231968400"], "-", 
       FractionBox[
        RowBox[{"6663499529287", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "19"]}], "1750067953920"], "-", 
       FractionBox[
        RowBox[{"12759399359554354207", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "4062187731920947200"], "-", 
       FractionBox[
        RowBox[{"80585047986880412659", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "23"]}], "30859781900205772800"], "-", 
       FractionBox[
        RowBox[{"1227277147176473161", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "561086943640104960"], "-", 
       FractionBox[
        RowBox[{"6681982092860777109763", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], "3620881076290810675200"], "-", 
       FractionBox[
        RowBox[{"4716033532494212301144307", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], "3008377827744183059742720"], "-", 
       
       FractionBox[
        RowBox[{"7883082629298731742617", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "31"]}], "5881481579167513313280"], "-", 
       FractionBox[
        RowBox[{"1137004770573434082782273", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "33"]}], "986148467643588248862720"], "-", 
       FractionBox[
        RowBox[{"5689322759304744576424786234583", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "35"]}], "5703559280153127334476345507840"],
        "-", 
       FractionBox[
        RowBox[{"176092432048560561954779027", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "37"]}], "202956124966195171216588800"], 
       "-", 
       FractionBox[
        RowBox[{"3346099937552650264969725785593", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "39"]}], 
        "4411567987695199310859655446528"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"15697736", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "8"]}], "1533675"], "-", 
      FractionBox[
       RowBox[{"253158", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "10"]}], "31603"], "-", 
      FractionBox[
       RowBox[{"547957", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "12"]}], "326040"], "-", 
      FractionBox[
       RowBox[{"31157", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "14"]}], "65208"], "-", 
      FractionBox[
       RowBox[{"25945243", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "16"]}], "169975520"], "-", 
      FractionBox[
       RowBox[{"46920817", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "18"]}], "999856000"], "-", 
      FractionBox[
       RowBox[{"99937", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "20"]}], "10982400"], "+", 
      FractionBox[
       RowBox[{"52346807", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "22"]}], "10987891200"], "+", 
      FractionBox[
       RowBox[{"448070891", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "47391252480"], "+", 
      FractionBox[
       RowBox[{"497286289", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "47391252480"], "+", 
      FractionBox[
       RowBox[{"1545558059", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "153183846400"], "+", 
      FractionBox[
       RowBox[{"10005580867", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "1091465379840"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "10"], " ", 
     SuperscriptBox["\[Chi]", "9"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]2", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"26545322788744", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "9"]}], "6824148770725"], "+", 
       FractionBox[
        RowBox[{"50582970823072", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "11"]}], "2357433211705"], "+", 
       FractionBox[
        RowBox[{"55688446611701", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "13"]}], "4170843374555"], "+", 
       FractionBox[
        RowBox[{"3903324760508111", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "15"]}], "383717590459060"], "+", 
       FractionBox[
        RowBox[{"876361933310659", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "17"]}], "108343790247264"], "+", 
       FractionBox[
        RowBox[{"769482366764397197", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "19"]}], "117823871893899600"], "+", 
       FractionBox[
        RowBox[{"158343390092834236267", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "29732957426699155200"], "+", 
       FractionBox[
        RowBox[{"4845349316002366794773", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "23"]}], "1106066016273208573440"], "+", 
       FractionBox[
        RowBox[{"6989249443386569174297", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "1923593071779493171200"], "+", 
       FractionBox[
        RowBox[{"282603866548235861623", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], "93036527654694440960"], "+", 
       FractionBox[
        RowBox[{"17967253578628832878016387", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], "7022397107376336403660800"], "+", 
       
       FractionBox[
        RowBox[{"379258086130766946860476519", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "31"]}], "174736612161474632720056320"], 
       "+", 
       FractionBox[
        RowBox[{"262666601616978862499505489", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "33"]}], "141710377662321788274606080"], 
       "+", 
       FractionBox[
        RowBox[{"3217544773407174583315867619689", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "35"]}], "2020010578387565930960372367360"],
        "+", 
       FractionBox[
        RowBox[{"697155799442581476509819831504361", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "37"]}], 
        "506349318315816526694066673418240"], "+", 
       FractionBox[
        RowBox[{"578589635117462259121624362703", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "39"]}], 
        "483510711884512892344808243200"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", "\[Epsilon]1", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"133008237464576", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "9"]}], "6824148770725"], "+", 
       FractionBox[
        RowBox[{"10644221222608", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "11"]}], "2357433211705"], "+", 
       FractionBox[
        RowBox[{"162626742675581", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "13"]}], "16683373498220"], "+", 
       FractionBox[
        RowBox[{"3508422651226717", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "15"]}], "383717590459060"], "+", 
       FractionBox[
        RowBox[{"5255682688766623", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "17"]}], "677148689045400"], "+", 
       FractionBox[
        RowBox[{"7579001396558232323", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "19"]}], "1178238718938996000"], "+", 
       FractionBox[
        RowBox[{"105234575000685306113", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "19821971617799436800"], "+", 
       FractionBox[
        RowBox[{"24299555092947302005873", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "23"]}], "5530330081366042867200"], "+", 
       FractionBox[
        RowBox[{"7033381365099120367103", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], "1923593071779493171200"], "+", 
       FractionBox[
        RowBox[{"569827078523842327319", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], "186073055309388881920"], "+", 
       FractionBox[
        RowBox[{"5802615802506018525382165", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], "2247167074360427649171456"], "+", 
       
       FractionBox[
        RowBox[{"382989365594584372436459017", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "31"]}], "174736612161474632720056320"], 
       "+", 
       FractionBox[
        RowBox[{"6633444666749413433178191", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "33"]}], "3542759441558044706865152"], "+", 
       
       FractionBox[
        RowBox[{"6501590677849778321329553518043", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "35"]}], "4040021156775131861920744734720"],
        "+", 
       FractionBox[
        RowBox[{"1408805954904009592042605831541107", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "37"]}], 
        "1012698636631633053388133346836480"], "+", 
       FractionBox[
        RowBox[{"584602145616734806999379909563", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["\[Chi]", "39"]}], 
        "483510711884512892344808243200"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"14144791201", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["\[Chi]", "10"]}], "1122854590"]}], "+", 
      FractionBox[
       RowBox[{"38989733613", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "12"]}], "3878952220"], "+", 
      FractionBox[
       RowBox[{"503480985", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "14"]}], "238704752"], "+", 
      FractionBox[
       RowBox[{"13137336747", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "16"]}], "21960837184"], "+", 
      FractionBox[
       RowBox[{"49029734521", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "18"]}], "258362790400"], "+", 
      FractionBox[
       RowBox[{"4667223371", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "20"]}], "81588249600"], "+", 
      FractionBox[
       RowBox[{"31431919253", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "22"]}], "3154745651200"], "-", 
      FractionBox[
       RowBox[{"10825633981", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "1504571002880"], "-", 
      FractionBox[
       RowBox[{"175121608113", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "13606555156480"], "-", 
      FractionBox[
       RowBox[{"60146430323", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "4296806891520"], "-", 
      FractionBox[
       RowBox[{"26880929633171", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "2013770163159040"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "12"]}], " ", 
     SuperscriptBox["\[Chi]", "11"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"8067970613051803", " ", 
             SuperscriptBox["M", "6"], " ", 
             SuperscriptBox["\[Chi]", "11"]}], "313538617156765"]}], "-", 
          FractionBox[
           RowBox[{"97279845553091", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "13"]}], "14408368021190"], "-", 
          FractionBox[
           RowBox[{"120467596374869167", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "15"]}], "9278989005646360"], "-", 
          FractionBox[
           RowBox[{"2226498878615858073", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "17"]}], "185579780112927200"], "-", 
          FractionBox[
           RowBox[{"46101275562994455481", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "19"]}], "4558712716185788160"], "-", 
          FractionBox[
           RowBox[{"5999227352182788347209", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "21"]}], "718996970500179571200"], "-", 
          FractionBox[
           RowBox[{"4695953512182665943031", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "23"]}], "684058498787894630400"], "-", 
          FractionBox[
           RowBox[{"531937672356387331303", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "25"]}], "93848025623181333504"], "-", 
          FractionBox[
           RowBox[{"1705863833527228244729263", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "27"]}], "362334985884282713702400"], 
          "-", 
          FractionBox[
           RowBox[{"36469434238753295529323689", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], "9262599820969118099374080"]}], 
         ")"}]}], "+", 
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1882454613455012", " ", 
             SuperscriptBox["M", "6"], " ", 
             SuperscriptBox["\[Chi]", "11"]}], "313538617156765"]}], "-", 
          FractionBox[
           RowBox[{"1405671774009684", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "13"]}], "50429288074165"], "-", 
          FractionBox[
           RowBox[{"40522803245195949", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "15"]}], "2319747251411590"], "-", 
          FractionBox[
           RowBox[{"246363008011166941", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "17"]}], "18557978011292720"], "-", 
          FractionBox[
           RowBox[{"59931051206235816239", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "19"]}], "5698390895232235200"], "-", 
          FractionBox[
           RowBox[{"380347606939081140199", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "21"]}], "44937310656261223200"], "-", 
          FractionBox[
           RowBox[{"1177205321833992618301", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "23"]}], "171014624696973657600"], "-", 
          FractionBox[
           RowBox[{"26513526337823891499713", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "25"]}], "4692401281159066675200"], "-", 
          
          FractionBox[
           RowBox[{"423780621471191928267997", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "27"]}], "90583746471070678425600"], "-", 
          FractionBox[
           RowBox[{"4521893133455727462040871", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], "1157824977621139762421760"]}], 
         ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"11660092162926", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "12"]}], "780639134275"], "-", 
      FractionBox[
       RowBox[{"171703907968", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "14"]}], "14193438805"], "-", 
      FractionBox[
       RowBox[{"1020187024609", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "16"]}], "401783498480"], "-", 
      FractionBox[
       RowBox[{"14445330245", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "18"]}], "20089174924"], "-", 
      FractionBox[
       RowBox[{"214642085751", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "20"]}], "945372937600"], "-", 
      FractionBox[
       RowBox[{"730718546561", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "22"]}], "10822032312000"], "-", 
      FractionBox[
       RowBox[{"23247879443363", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "2147091210700800"], "+", 
      FractionBox[
       RowBox[{"224979326603", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "23337947942400"], "+", 
      FractionBox[
       RowBox[{"2435258910257", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "149362866831360"], "-", 
      FractionBox[
       RowBox[{"283729204115403", " ", 
        SuperscriptBox["M", "7"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "4786713017679872"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "14"], " ", 
     SuperscriptBox["\[Chi]", "13"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"1602125539057315292", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "13"]}], "191379148241456175"], "+", 
          FractionBox[
           RowBox[{"919952514885765672", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "15"]}], "26677093391233285"], "+", 
          FractionBox[
           RowBox[{"8100131748410531", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "17"]}], "373106201275990"], "+", 
          FractionBox[
           RowBox[{"27123623148279436909", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "19"]}], "1647981390559026600"], "+", 
          FractionBox[
           RowBox[{"117819406457308075916791", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "21"]}], "9063509887747455940800"], "+", 
          
          FractionBox[
           RowBox[{"385748579871488661355613", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "23"]}], "36969579805285675548000"], "+", 
          FractionBox[
           RowBox[{"5009100241544428015371311", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "25"]}], "591513276884570808768000"], 
          "+", 
          FractionBox[
           RowBox[{"880438958469838148362427", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "27"]}], "126875311563647072025600"], 
          "+", 
          FractionBox[
           RowBox[{"215488276453985756067469943", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], "37555092222839533319577600"]}],
          ")"}]}], "+", 
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"6174649540235132548", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "13"]}], "191379148241456175"], "+", 
          FractionBox[
           RowBox[{"175107057561644614", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "15"]}], "19055066708023775"], "+", 
          FractionBox[
           RowBox[{"609840175122676077", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "17"]}], "37310620127599000"], "+", 
          FractionBox[
           RowBox[{"61524357626341869067", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "19"]}], "4119953476397566500"], "+", 
          FractionBox[
           RowBox[{"567293921930168561090507", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "21"]}], "45317549438737279704000"], "+", 
          FractionBox[
           RowBox[{"1522055160745518794636867", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "23"]}], "147878319221142702192000"], 
          "+", 
          FractionBox[
           RowBox[{"9993433004285302713649789", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "25"]}], "1183026553769141617536000"], 
          "+", 
          FractionBox[
           RowBox[{"294429796411804773115783", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "27"]}], "42291770521215690675200"], "+", 
          FractionBox[
           RowBox[{"216856052023159951026581419", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], "37555092222839533319577600"]}],
          ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2665050867239", " ", 
         SuperscriptBox["M", "9"], " ", 
         SuperscriptBox["\[Chi]", "14"]}], "154412136450"]}], "+", 
      FractionBox[
       RowBox[{"9134833363283", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "16"]}], "645723479700"], "+", 
      FractionBox[
       RowBox[{"1475243254481", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "18"]}], "496710369000"], "+", 
      FractionBox[
       RowBox[{"10016171352281", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "20"]}], "11921048856000"], "+", 
      FractionBox[
       RowBox[{"43017669594059", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "22"]}], "162687254976000"], "+", 
      FractionBox[
       RowBox[{"41337610657969", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "530874200448000"], "+", 
      FractionBox[
       RowBox[{"4966495954223", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "424699360358400"], "-", 
      FractionBox[
       RowBox[{"1116449955769", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "92325947904000"], "+", 
      FractionBox[
       RowBox[{"12548638389973", " ", 
        SuperscriptBox["M", "9"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "169341262417920"]}], ")"}]}], ",", 
   
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "16"]}], " ", 
     SuperscriptBox["\[Chi]", "15"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"85416897793616615935", " ", 
             SuperscriptBox["M", "10"], " ", 
             SuperscriptBox["\[Chi]", "15"]}], "2188283860749450321"]}], "-", 
          
          FractionBox[
           RowBox[{"195368193161227888837", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Chi]", "17"]}], "16577908035980684250"], "-", 
          FractionBox[
           RowBox[{"19773193638550487270873", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Chi]", "19"]}], "998500153244067366750"], "-", 
          FractionBox[
           RowBox[{"85833506006999833192808573", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Chi]", "21"]}], "4787475401420888334444000"], 
          "-", 
          FractionBox[
           RowBox[{"348331021792800306339241837", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Chi]", "23"]}], "23280272540242751116512000"], 
          "-", 
          FractionBox[
           RowBox[{"6937571471353230551510551", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Chi]", "25"]}], "565512693285249014976000"], 
          "-", 
          FractionBox[
           RowBox[{"10933185512189140808286832897", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Chi]", "27"]}], "1088046421880819104813824000"],
           "-", 
          FractionBox[
           RowBox[{"124774889900862674235670189", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], "15089099553819455351616000"]}],
          ")"}]}], "+", 
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"598947441805920266624", " ", 
             SuperscriptBox["M", "10"], " ", 
             SuperscriptBox["\[Chi]", "15"]}], "54707096518736258025"]}], "-", 
          FractionBox[
           RowBox[{"8205415372654456940", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Chi]", "17"]}], "198934896431768211"], "-", 
          FractionBox[
           RowBox[{"26006316418524248898257", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Chi]", "19"]}], "998500153244067366750"], "-", 
          FractionBox[
           RowBox[{"47159394612586448322677699", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Chi]", "21"]}], "2393737700710444167222000"], 
          "-", 
          FractionBox[
           RowBox[{"67745675975337419147244077", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Chi]", "23"]}], "4365051101295515834346000"], 
          "-", 
          FractionBox[
           RowBox[{"54919716111890053593913", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Chi]", "25"]}], "4418067916291007929500"], "-", 
          
          FractionBox[
           RowBox[{"684885538249090823587067243", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Chi]", "27"]}], "68002901367551194050864000"], 
          "-", 
          FractionBox[
           RowBox[{"165818608053771075915609473", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], "20118799405092607135488000"]}],
          ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2839991667503936", " ", 
        SuperscriptBox["M", "11"], " ", 
        SuperscriptBox["\[Chi]", "16"]}], "145126352062575"], "-", 
      FractionBox[
       RowBox[{"400296533851316", " ", 
        SuperscriptBox["M", "11"], " ", 
        SuperscriptBox["\[Chi]", "18"]}], "24711917533875"], "-", 
      FractionBox[
       RowBox[{"2278446410047807", " ", 
        SuperscriptBox["M", "11"], " ", 
        SuperscriptBox["\[Chi]", "20"]}], "669813932596500"], "-", 
      FractionBox[
       RowBox[{"18678255108345301", " ", 
        SuperscriptBox["M", "11"], " ", 
        SuperscriptBox["\[Chi]", "22"]}], "19424604045298500"], "-", 
      FractionBox[
       RowBox[{"21384974383525087", " ", 
        SuperscriptBox["M", "11"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "70842673576971000"], "-", 
      FractionBox[
       RowBox[{"2631873425286557", " ", 
        SuperscriptBox["M", "11"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "29828494137672000"], "-", 
      FractionBox[
       RowBox[{"2997837742366537", " ", 
        SuperscriptBox["M", "11"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "238627953101376000"], "-", 
      FractionBox[
       RowBox[{"3378828863011", " ", 
        SuperscriptBox["M", "11"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "35279429670400"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "18"], " ", 
     SuperscriptBox["\[Chi]", "17"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"396991938074948627296", " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["\[Chi]", "17"]}], "8629757745170079375"], "+", 
          FractionBox[
           RowBox[{"5202734781814300609808", " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["\[Chi]", "19"]}], "358641320639357530125"], "+", 
          FractionBox[
           RowBox[{"38197792177533572345756873", " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["\[Chi]", "21"]}], "1636894162985818437879750"], 
          "+", 
          FractionBox[
           RowBox[{"96734768845844585734980421", " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["\[Chi]", "23"]}], "4613065368414579234024750"], 
          "+", 
          FractionBox[
           RowBox[{"8980270095766693238088829", " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["\[Chi]", "25"]}], "515045821986771937547400"], 
          "+", 
          FractionBox[
           RowBox[{"1256112993593193778348903", " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["\[Chi]", "27"]}], "88071939438255640690875"], "+", 
          FractionBox[
           RowBox[{"3243195981044226451031678273", " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], 
           "278072470119719142874656000"]}], ")"}]}], "+", 
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"402018385410290998192", " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["\[Chi]", "17"]}], "29341176333578269875"], "+", 
          FractionBox[
           RowBox[{"189878326215570647923072", " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["\[Chi]", "19"]}], "3945054527032932831375"], "+", 
          
          FractionBox[
           RowBox[{"4985018081137117520921714", " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["\[Chi]", "21"]}], "163689416298581843787975"], 
          "+", 
          FractionBox[
           RowBox[{"106047930404657682061318573", " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["\[Chi]", "23"]}], "4613065368414579234024750"], 
          "+", 
          FractionBox[
           RowBox[{"93066587304952322213730697", " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["\[Chi]", "25"]}], "5150458219867719375474000"], 
          "+", 
          FractionBox[
           RowBox[{"111965530218398677829068921", " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["\[Chi]", "27"]}], "7750330670566496380797000"], 
          "+", 
          FractionBox[
           RowBox[{"5958563721149273808785805397", " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], 
           "509799528552818428603536000"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2635406314300012261", " ", 
         SuperscriptBox["M", "13"], " ", 
         SuperscriptBox["\[Chi]", "18"]}], "120511784506863750"]}], "+", 
      FractionBox[
       RowBox[{"239959684292324357", " ", 
        SuperscriptBox["M", "13"], " ", 
        SuperscriptBox["\[Chi]", "20"]}], "13146740128021500"], "+", 
      FractionBox[
       RowBox[{"5846518500277888483", " ", 
        SuperscriptBox["M", "13"], " ", 
        SuperscriptBox["\[Chi]", "22"]}], "1525021854850494000"], "+", 
      FractionBox[
       RowBox[{"1750587508296031091", " ", 
        SuperscriptBox["M", "13"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "1616262478644968000"], "+", 
      FractionBox[
       RowBox[{"774355836498807347", " ", 
        SuperscriptBox["M", "13"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "2281782322792896000"], "+", 
      FractionBox[
       RowBox[{"7895376593983321", " ", 
        SuperscriptBox["M", "13"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "80062537641856000"], "+", 
      FractionBox[
       RowBox[{"4728987327933", " ", 
        SuperscriptBox["M", "13"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "34528803507200"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "20"]}], " ", 
     SuperscriptBox["\[Chi]", "19"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"9823397194378925942645708", " ", 
             SuperscriptBox["M", "14"], " ", 
             SuperscriptBox["\[Chi]", "19"]}], "591550544606148717715125"]}], 
          "-", 
          FractionBox[
           RowBox[{"68322801739801949068238716", " ", 
            SuperscriptBox["M", "14"], " ", 
            SuperscriptBox["\[Chi]", "21"]}], "1239636222845985308218875"], 
          "-", 
          FractionBox[
           RowBox[{"8051949583481693454906703261", " ", 
            SuperscriptBox["M", "14"], " ", 
            SuperscriptBox["\[Chi]", "23"]}], "230572337449353267328710750"], 
          "-", 
          FractionBox[
           RowBox[{"17221477371630589688274986233", " ", 
            SuperscriptBox["M", "14"], " ", 
            SuperscriptBox["\[Chi]", "25"]}], "654527925662680242739566000"], 
          "-", 
          FractionBox[
           RowBox[{"10100291557710476784981210527", " ", 
            SuperscriptBox["M", "14"], " ", 
            SuperscriptBox["\[Chi]", "27"]}], "489322816187123505570984000"], 
          "-", 
          FractionBox[
           RowBox[{"257637680370752647971271463117", " ", 
            SuperscriptBox["M", "14"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], 
           "15636088171797628382563716000"]}], ")"}]}], "+", 
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"14289043915973197736034773", " ", 
             SuperscriptBox["M", "14"], " ", 
             SuperscriptBox["\[Chi]", "19"]}], "268886611184613053506875"]}], 
          "-", 
          FractionBox[
           RowBox[{"1161430114883915113636279", " ", 
            SuperscriptBox["M", "14"], " ", 
            SuperscriptBox["\[Chi]", "21"]}], "67007363397080286930750"], "-", 
          FractionBox[
           RowBox[{"2257754788844814296848021571", " ", 
            SuperscriptBox["M", "14"], " ", 
            SuperscriptBox["\[Chi]", "23"]}], "83844486345219369937713000"], 
          "-", 
          FractionBox[
           RowBox[{"6295594006458454286546636521", " ", 
            SuperscriptBox["M", "14"], " ", 
            SuperscriptBox["\[Chi]", "25"]}], "261811170265072097095826400"], 
          "-", 
          FractionBox[
           RowBox[{"741228027885472774175183544749", " ", 
            SuperscriptBox["M", "14"], " ", 
            SuperscriptBox["\[Chi]", "27"]}], 
           "37188534030221386423394784000"], "-", 
          FractionBox[
           RowBox[{"4070826313740113037918227753717", " ", 
            SuperscriptBox["M", "14"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], 
           "250177410748762054121019456000"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4422379293256525646", " ", 
        SuperscriptBox["M", "15"], " ", 
        SuperscriptBox["\[Chi]", "20"]}], "183051057940425675"], "-", 
      FractionBox[
       RowBox[{"494968704845395362", " ", 
        SuperscriptBox["M", "15"], " ", 
        SuperscriptBox["\[Chi]", "22"]}], "24373189532930875"], "-", 
      FractionBox[
       RowBox[{"1504847622348118379", " ", 
        SuperscriptBox["M", "15"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "352732419341302000"], "-", 
      FractionBox[
       RowBox[{"3697145027160744763", " ", 
        SuperscriptBox["M", "15"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "3068772048269327400"], "-", 
      FractionBox[
       RowBox[{"1484441796602925893", " ", 
        SuperscriptBox["M", "15"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "3938530971040848000"], "-", 
      FractionBox[
       RowBox[{"8001143", " ", 
        SuperscriptBox["M", "15"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "33767680"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "22"], " ", 
     SuperscriptBox["\[Chi]", "21"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"12548174648543521684837845908", " ", 
            SuperscriptBox["M", "16"], " ", 
            SuperscriptBox["\[Chi]", "21"]}], "207656776415600338916778975"], 
          "+", 
          FractionBox[
           RowBox[{"35545040633903364747750797378", " ", 
            SuperscriptBox["M", "16"], " ", 
            SuperscriptBox["\[Chi]", "23"]}], "1755643655150075592660040425"],
           "+", 
          FractionBox[
           RowBox[{"2393232981401692317372719953", " ", 
            SuperscriptBox["M", "16"], " ", 
            SuperscriptBox["\[Chi]", "25"]}], "78289572136012289527761000"], 
          "+", 
          FractionBox[
           RowBox[{"552733690973147944361022491797", " ", 
            SuperscriptBox["M", "16"], " ", 
            SuperscriptBox["\[Chi]", "27"]}], 
           "20357463465700306729704742250"], "+", 
          FractionBox[
           RowBox[{"1383628489716167886411553705503", " ", 
            SuperscriptBox["M", "16"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], 
           "61645106760586095058747864000"]}], ")"}]}], "+", 
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"6798198457221326451871957004", " ", 
            SuperscriptBox["M", "16"], " ", 
            SuperscriptBox["\[Chi]", "21"]}], "346094627359333898194631625"], 
          "+", 
          FractionBox[
           RowBox[{"109172855862838305600657098696", " ", 
            SuperscriptBox["M", "16"], " ", 
            SuperscriptBox["\[Chi]", "23"]}], "1755643655150075592660040425"],
           "+", 
          FractionBox[
           RowBox[{"51458404296967692990456749", " ", 
            SuperscriptBox["M", "16"], " ", 
            SuperscriptBox["\[Chi]", "25"]}], "1304826202266871492129350"], 
          "+", 
          FractionBox[
           RowBox[{"1672193349282347894405574900767", " ", 
            SuperscriptBox["M", "16"], " ", 
            SuperscriptBox["\[Chi]", "27"]}], 
           "56374514212708541713028517000"], "+", 
          FractionBox[
           RowBox[{"2577708263996160098326228239101", " ", 
            SuperscriptBox["M", "16"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], 
           "110961192169054971105746155200"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"96419020139141493783761", " ", 
         SuperscriptBox["M", "17"], " ", 
         SuperscriptBox["\[Chi]", "22"]}], "3646305755579276682750"]}], "+", 
      FractionBox[
       RowBox[{"1380294424571283499417", " ", 
        SuperscriptBox["M", "17"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "61717432936367773500"], "+", 
      FractionBox[
       RowBox[{"99052111036791361637", " ", 
        SuperscriptBox["M", "17"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "21078877095190224180"], "+", 
      FractionBox[
       RowBox[{"3728192982696719736281", " ", 
        SuperscriptBox["M", "17"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "2810516946025363224000"], "+", 
      FractionBox[
       RowBox[{"10682001", " ", 
        SuperscriptBox["M", "17"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "20276800"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "24"]}], " ", 
     SuperscriptBox["\[Chi]", "23"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"14963921098821566907406076936", " ", 
             SuperscriptBox["M", "18"], " ", 
             SuperscriptBox["\[Chi]", "23"]}], 
            "656458062360463047690275985"]}], "-", 
          FractionBox[
           RowBox[{"3413141467657546164171580971964", " ", 
            SuperscriptBox["M", "18"], " ", 
            SuperscriptBox["\[Chi]", "25"]}], 
           "49234354677034728576770698875"], "-", 
          FractionBox[
           RowBox[{"12329129627139862530709815149417", " ", 
            SuperscriptBox["M", "18"], " ", 
            SuperscriptBox["\[Chi]", "27"]}], 
           "280257095853889993437002439750"], "-", 
          FractionBox[
           RowBox[{"88404958362166045414388130569689", " ", 
            SuperscriptBox["M", "18"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], 
           "2676003237830691550237184586000"]}], ")"}]}], "+", 
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"371130361599908411659889912453", " ", 
             SuperscriptBox["M", "18"], " ", 
             SuperscriptBox["\[Chi]", "23"]}], 
            "5470483853003858730752299875"]}], "-", 
          FractionBox[
           RowBox[{"2287777185424888591066478546891", " ", 
            SuperscriptBox["M", "18"], " ", 
            SuperscriptBox["\[Chi]", "25"]}], 
           "98468709354069457153541397750"], "-", 
          FractionBox[
           RowBox[{"19197919702376304367799325913741", " ", 
            SuperscriptBox["M", "18"], " ", 
            SuperscriptBox["\[Chi]", "27"]}], 
           "560514191707779986874004879500"], "-", 
          FractionBox[
           RowBox[{"12465953779679830401015717008639", " ", 
            SuperscriptBox["M", "18"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], 
           "411692805820106392344182244000"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"107000436741102803554952", " ", 
        SuperscriptBox["M", "19"], " ", 
        SuperscriptBox["\[Chi]", "24"]}], "3725573272004913132375"], "-", 
      FractionBox[
       RowBox[{"51284365223605527500434", " ", 
        SuperscriptBox["M", "19"], " ", 
        SuperscriptBox["\[Chi]", "26"]}], "2099868571493678310975"], "-", 
      FractionBox[
       RowBox[{"33160092729845794404283", " ", 
        SuperscriptBox["M", "19"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "6461134066134394803000"], "-", 
      FractionBox[
       RowBox[{"200718243", " ", 
        SuperscriptBox["M", "19"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "133573420"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "26"], " ", 
     SuperscriptBox["\[Chi]", "25"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"1709220243674232997329983923168736", " ", 
            SuperscriptBox["M", "20"], " ", 
            SuperscriptBox["\[Chi]", "25"]}], 
           "22677343764242195982460583901825"], "+", 
          FractionBox[
           RowBox[{"22054462236084227817641438433065728", " ", 
            SuperscriptBox["M", "20"], " ", 
            SuperscriptBox["\[Chi]", "27"]}], 
           "839061719276961251351041604367525"], "+", 
          FractionBox[
           RowBox[{"362667895854980573569703738887454921", " ", 
            SuperscriptBox["M", "20"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], 
           "9552394957922328092304165957414900"]}], ")"}]}], "+", 
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"84392928962370181824816358633544", " ", 
            SuperscriptBox["M", "20"], " ", 
            SuperscriptBox["\[Chi]", "25"]}], 
           "3239620537748885140351511985975"], "+", 
          FractionBox[
           RowBox[{"64210509205711995630037734443440672", " ", 
            SuperscriptBox["M", "20"], " ", 
            SuperscriptBox["\[Chi]", "27"]}], 
           "839061719276961251351041604367525"], "+", 
          FractionBox[
           RowBox[{"116016213344134644337423118748028889", " ", 
            SuperscriptBox["M", "20"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], 
           "2388098739480582023076041489353725"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2479573371136816774856123", " ", 
         SuperscriptBox["M", "21"], " ", 
         SuperscriptBox["\[Chi]", "26"]}], "80004556010796566999850"]}], "+", 
      
      FractionBox[
       RowBox[{"45562131271932300205363", " ", 
        SuperscriptBox["M", "21"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "1720528086253689612900"], "+", 
      FractionBox[
       RowBox[{"12213773", " ", 
        SuperscriptBox["M", "21"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "2228700"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "28"]}], " ", 
     SuperscriptBox["\[Chi]", "27"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"5852910054559949195407838254909804", " ", 
             SuperscriptBox["M", "22"], " ", 
             SuperscriptBox["\[Chi]", "27"]}], 
            "199093602905359548041374544300475"]}], "-", 
          FractionBox[
           RowBox[{"107113949767198708367257489488680332", " ", 
            SuperscriptBox["M", "22"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], 
           "1278477102954250982050810090260075"]}], ")"}]}], "+", 
       RowBox[{"\[Epsilon]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"192793759269761620678539409647402269", " ", 
             SuperscriptBox["M", "22"], " ", 
             SuperscriptBox["\[Chi]", "27"]}], 
            "2322758700562528060482703016838875"]}], "-", 
          FractionBox[
           RowBox[{"165334321703350655456327374208651477", " ", 
            SuperscriptBox["M", "22"], " ", 
            SuperscriptBox["\[Chi]", "29"]}], 
           "5625299252998704321023564397144330"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "6"], " ", "\[Epsilon]3", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"325400499805825321414572638", " ", 
        SuperscriptBox["M", "23"], " ", 
        SuperscriptBox["\[Chi]", "28"]}], "9783323569778303553025875"], "-", 
      FractionBox[
       RowBox[{"13630841", " ", 
        SuperscriptBox["M", "23"], " ", 
        SuperscriptBox["\[Chi]", "30"]}], "482885"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "30"], " ", 
     SuperscriptBox["\[Chi]", "29"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3802500173431754452387033429684876484", " ", 
         SuperscriptBox["M", "24"], " ", "\[Epsilon]1", " ", 
         SuperscriptBox["\[Chi]", "29"]}], 
        "41912636059904139337675572170841375"], "+", 
       FractionBox[
        RowBox[{"21168118857346779496956429910364236", " ", 
         SuperscriptBox["M", "24"], " ", "\[Epsilon]2", " ", 
         SuperscriptBox["\[Chi]", "29"]}], 
        "644809785536986759041162648782175"]}], ")"}]}]}]}], "}"}]], "Output",\

 CellChangeTimes->{3.8679896490613403`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"c681d9b3-5cc2-407e-9385-004ba60b4c79"],

Cell["\<\
Below are all the exact expressions for the mass and current multipoles in \
the eight derivative case that we managed to obtain\
\>", "Text",
 CellChangeTimes->{{3.867987794996114*^9, 3.867987797992627*^9}, {
  3.867987868673779*^9, 3.867987886565693*^9}, {3.867989483641428*^9, 
  3.867989484195363*^9}},ExpressionUUID->"60fbb2c6-f458-4f5d-a8f2-\
4297672ad9f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["S", "0"], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.859477510338952*^9, 3.859477512769163*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"d67c83cb-b9f5-4d61-b58a-5360a5b1696d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["M", "0"], "=", "M"}], ";"}]], "Input",
 CellChangeTimes->{{3.859477506048586*^9, 3.8594775085612297`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"4f3b724c-cc1c-4702-a1f3-c5e8dcf03876"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["S", "1"], "=", 
   RowBox[{
    SuperscriptBox["M", "2"], " ", "\[Chi]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.859477388517003*^9, 3.859477404826713*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"dc848560-b906-498c-9788-af9507361123"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["M", "1"], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.859477398072791*^9, 3.859477403336383*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"cd1cf27a-7ed3-4738-b42c-76369d73efb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["S", "2"], "=", 
   RowBox[{
    FractionBox["\[Xi]3", 
     SuperscriptBox["M", "3"]], "ls4", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"64", "-", 
        RowBox[{"600", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1500", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "-", 
        RowBox[{"1545", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"660", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Chi]", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"55", " ", 
            SuperscriptBox["\[Chi]", "2"]}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["\[Chi]", "4"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"25", " ", 
      SuperscriptBox["\[Chi]", "8"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8561872658848658`*^9, 3.8561872964027843`*^9}, {
  3.856187735919632*^9, 3.856187737675055*^9}, {3.860729100763562*^9, 
  3.860729107032538*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"0149128c-816a-4b82-bd23-78cc15795e52"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["M", "3"], "=", 
   RowBox[{"\[Xi]3", 
    FractionBox["ls4", 
     SuperscriptBox["M", "2"]], 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"192", "-", 
        RowBox[{"200", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "-", 
        RowBox[{"620", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1165", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "-", 
        RowBox[{"620", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Chi]", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "-", 
           RowBox[{"35", " ", 
            SuperscriptBox["\[Chi]", "2"]}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["\[Chi]", "4"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"25", " ", 
      SuperscriptBox["\[Chi]", "7"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.848335854257348*^9, 3.848335870978304*^9}, 
   3.860743291937861*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"cdf03098-a280-4bce-8948-79d4bd25aa01"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["S", "4"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"ls4", " ", "\[Xi]3", " "}], "M"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Chi]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1280"}], "+", 
          RowBox[{"3968", " ", 
           SuperscriptBox["\[Chi]", "2"]}], "-", 
          RowBox[{"9101", " ", 
           SuperscriptBox["\[Chi]", "4"]}], "+", 
          RowBox[{"16738", " ", 
           SuperscriptBox["\[Chi]", "6"]}], "-", 
          RowBox[{"13720", " ", 
           SuperscriptBox["\[Chi]", "8"]}], "+", 
          RowBox[{"3920", " ", 
           SuperscriptBox["\[Chi]", "10"]}]}], ")"}]}], 
       RowBox[{"175", " ", 
        SuperscriptBox["\[Chi]", "8"]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"640", "-", 
          RowBox[{"2304", " ", 
           SuperscriptBox["\[Chi]", "2"]}], "+", 
          RowBox[{"5200", " ", 
           SuperscriptBox["\[Chi]", "4"]}], "-", 
          RowBox[{"10480", " ", 
           SuperscriptBox["\[Chi]", "6"]}], "+", 
          RowBox[{"10555", " ", 
           SuperscriptBox["\[Chi]", "8"]}], "-", 
          RowBox[{"4580", " ", 
           SuperscriptBox["\[Chi]", "10"]}], "+", 
          RowBox[{"560", " ", 
           SuperscriptBox["\[Chi]", "12"]}]}], ")"}]}], 
       RowBox[{"175", " ", 
        SuperscriptBox["\[Chi]", "8"]}]], "+", 
      FractionBox[
       RowBox[{"24", " ", 
        RowBox[{"ArcSin", "[", "\[Chi]", "]"}]}], 
       SuperscriptBox["\[Chi]", "5"]]}], ")"}]}]}], ";"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"98a51957-595d-4d6c-a515-31f134f476c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["M", "5"], "=", 
   RowBox[{"ls4", " ", "\[Xi]3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Chi]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3328"}], "-", 
           RowBox[{"7081", " ", 
            SuperscriptBox["\[Chi]", "2"]}], "+", 
           RowBox[{"1473", " ", 
            SuperscriptBox["\[Chi]", "4"]}], "+", 
           RowBox[{"5506", " ", 
            SuperscriptBox["\[Chi]", "6"]}], "-", 
           RowBox[{"7112", " ", 
            SuperscriptBox["\[Chi]", "8"]}], "+", 
           RowBox[{"2352", " ", 
            SuperscriptBox["\[Chi]", "10"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["\[Chi]", "7"]}]]}], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"3328", "+", 
          RowBox[{"12032", " ", 
           SuperscriptBox["\[Chi]", "2"]}], "-", 
          RowBox[{"2752", " ", 
           SuperscriptBox["\[Chi]", "4"]}], "-", 
          RowBox[{"5104", " ", 
           SuperscriptBox["\[Chi]", "6"]}], "+", 
          RowBox[{"9890", " ", 
           SuperscriptBox["\[Chi]", "8"]}], "-", 
          RowBox[{"5224", " ", 
           SuperscriptBox["\[Chi]", "10"]}], "+", 
          RowBox[{"672", " ", 
           SuperscriptBox["\[Chi]", "12"]}], "-", 
          RowBox[{"315", " ", "\[Chi]", " ", 
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
           RowBox[{"ArcSin", "[", "\[Chi]", "]"}]}]}], ")"}]}], 
       RowBox[{"105", " ", 
        SuperscriptBox["\[Chi]", "7"]}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8561872658848658`*^9, 3.8561872964027843`*^9}, {
  3.856187729205385*^9, 3.8561877651919394`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"ea06ec58-42db-4f84-9a08-050c78f156f0"],

Cell[TextData[{
 "For completeness, below is the list of all the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "n"], TraditionalForm]],ExpressionUUID->
  "a359429c-97e9-47de-bae3-cce766425d99"],
 " that we can derive from the lists of multipoles above, as defined by \
equation (4.15) in the paper. They start with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", "0"], "=", 
    RowBox[{
     RowBox[{"0", " ", "and", " ", 
      SubscriptBox["h", "1"]}], "=", "0"}]}], TraditionalForm]],
  ExpressionUUID->"cf2768a4-db30-49b8-8725-501a468a4416"],
 "."
}], "Text",
 CellChangeTimes->{{3.8679880652804937`*^9, 3.867988148591248*^9}, {
  3.867988188737412*^9, 3.8679882066771*^9}, {3.8679902113354807`*^9, 
  3.867990242277833*^9}},ExpressionUUID->"882c92e4-db37-4087-afbd-\
f4dea35fd47b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{
    FractionBox["143", "50"], "-", 
    FractionBox[
     RowBox[{"39", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "20"], "-", 
    FractionBox[
     RowBox[{"33", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "80"], "-", 
    FractionBox[
     RowBox[{"39", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "320"], "-", 
    FractionBox[
     RowBox[{"109", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "2560"], "-", 
    FractionBox[
     RowBox[{"411", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "25600"], "-", 
    FractionBox[
     RowBox[{"123", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "20480"], "-", 
    FractionBox[
     RowBox[{"39", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "20480"], "-", 
    FractionBox[
     RowBox[{"57", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "327680"], "+", 
    FractionBox[
     RowBox[{"357", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "655360"], "+", 
    FractionBox[
     RowBox[{"10659", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "13107200"], "+", 
    FractionBox[
     RowBox[{"18411", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "20971520"], "+", 
    FractionBox[
     RowBox[{"142899", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "167772160"], "+", 
    FractionBox[
     RowBox[{"52877", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "67108864"], "+", 
    FractionBox[
     RowBox[{"191061", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "268435456"]}], ",", 
   RowBox[{
    FractionBox["91", "50"], "-", 
    FractionBox[
     RowBox[{"43", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "20"], "-", 
    FractionBox[
     RowBox[{"37", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "80"], "-", 
    FractionBox[
     RowBox[{"43", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "320"], "-", 
    FractionBox[
     RowBox[{"113", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "2560"], "-", 
    FractionBox[
     RowBox[{"367", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "25600"], "-", 
    FractionBox[
     RowBox[{"71", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "20480"], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "20480"], "+", 
    FractionBox[
     RowBox[{"691", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "327680"], "+", 
    FractionBox[
     RowBox[{"1649", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "655360"], "+", 
    FractionBox[
     RowBox[{"32623", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "13107200"], "+", 
    FractionBox[
     RowBox[{"48127", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "20971520"], "+", 
    FractionBox[
     RowBox[{"343919", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "167772160"], "+", 
    FractionBox[
     RowBox[{"121049", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "67108864"], "-", 
    FractionBox[
     RowBox[{"572324018216234823600831", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "59854547323595736796364800"]}], ",", 
   
   RowBox[{
    FractionBox["2834", "525"], "-", 
    FractionBox[
     RowBox[{"1522", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "385"], "-", 
    FractionBox[
     RowBox[{"6047", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "7280"], "-", 
    FractionBox[
     RowBox[{"67", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "280"], "-", 
    FractionBox[
     RowBox[{"6023", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "76160"], "-", 
    FractionBox[
     RowBox[{"11281", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "425600"], "-", 
    FractionBox[
     RowBox[{"523", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "71680"], "+", 
    FractionBox[
     SuperscriptBox["\[Chi]", "14"], "20608"], "+", 
    FractionBox[
     RowBox[{"1141", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "409600"], "+", 
    FractionBox[
     RowBox[{"3757", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "1032192"], "+", 
    FractionBox[
     RowBox[{"19762109", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "5321523200"], "+", 
    FractionBox[
     RowBox[{"1977349", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "568852480"], "+", 
    FractionBox[
     RowBox[{"10115239", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "3229614080"], "+", 
    FractionBox[
     RowBox[{"162725", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "58720256"], "-", 
    FractionBox[
     RowBox[{"1321708097164620522199851", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "239418189294382947185459200"]}], ",", 
   RowBox[{
    FractionBox["1448", "385"], "-", 
    FractionBox[
     RowBox[{"64109", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "15015"], "-", 
    FractionBox[
     RowBox[{"19951", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "21840"], "-", 
    FractionBox[
     RowBox[{"501", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "1904"], "-", 
    FractionBox[
     RowBox[{"184579", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "2170560"], "-", 
    FractionBox[
     RowBox[{"13577", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "510720"], "-", 
    FractionBox[
     RowBox[{"27143", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "4945920"], "+", 
    FractionBox[
     RowBox[{"28717", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "12364800"], "+", 
    FractionBox[
     RowBox[{"77", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "15360"], "+", 
    FractionBox[
     RowBox[{"1691279", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "299335680"], "+", 
    FractionBox[
     RowBox[{"541229459", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "98980331520"], "+", 
    FractionBox[
     RowBox[{"187177379", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "37544263680"], "+", 
    FractionBox[
     RowBox[{"21431791", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "4844421120"], "-", 
    FractionBox[
     RowBox[{"15121760282685528563953241", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "6976047490565083123616317440"], "-", 
    
    FractionBox[
     RowBox[{"27253524676963563028611", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "1496363683089893419909120"]}], ",", 
   RowBox[{
    FractionBox["518071", "66066"], "-", 
    FractionBox[
     RowBox[{"71789", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "12012"], "-", 
    FractionBox[
     RowBox[{"106702", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "85085"], "-", 
    FractionBox[
     RowBox[{"777173", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "2170560"], "-", 
    FractionBox[
     RowBox[{"22103633", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "191009280"], "-", 
    FractionBox[
     RowBox[{"18968713", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "516848640"], "-", 
    FractionBox[
     RowBox[{"4475873", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "544051200"], "+", 
    FractionBox[
     RowBox[{"3857219", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "1632153600"], "+", 
    FractionBox[
     RowBox[{"1143077", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "188153856"], "+", 
    FractionBox[
     RowBox[{"318663691", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "45365985280"], "+", 
    FractionBox[
     RowBox[{"679364893", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "98980331520"], "+", 
    FractionBox[
     RowBox[{"10387673293", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "1651947601920"], "+", 
    FractionBox[
     RowBox[{"2674569283", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "477982883840"], "+", 
    FractionBox[
     RowBox[{"18186473490108967688775253", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "6200931102724518332103393280"], "-", 
    
    FractionBox[
     RowBox[{"8543716437223740155406201", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "670370930024272252119285760"]}], ",", 
   RowBox[{
    FractionBox["5891607", "1022450"], "-", 
    FractionBox[
     RowBox[{"12087403", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "1896180"], "-", 
    FractionBox[
     RowBox[{"2511281", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "1847560"], "-", 
    FractionBox[
     RowBox[{"181795", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "466752"], "-", 
    FractionBox[
     RowBox[{"1016988461", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "8158824960"], "-", 
    FractionBox[
     RowBox[{"913183259", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "23996544000"], "-", 
    FractionBox[
     RowBox[{"642637", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "91852800"], "+", 
    FractionBox[
     RowBox[{"384184421", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "87903129600"], "+", 
    FractionBox[
     RowBox[{"282027361", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "34466365440"], "+", 
    FractionBox[
     RowBox[{"6814136401", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "758260039680"], "+", 
    FractionBox[
     RowBox[{"87007027427", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "10110133862400"], "+", 
    FractionBox[
     RowBox[{"68136326759", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "8731723038720"], "+", 
    FractionBox[
     RowBox[{"1302782901978988037316368417", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "306946089584863657439117967360"], 
    "-", 
    FractionBox[
     RowBox[{"197789980675436227795791769", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "29232960912844157851344568320"], "-", 
    FractionBox[
     RowBox[{"63591557579581647066759", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "2394181892943829471854592"]}], ",", 
   RowBox[{
    FractionBox["15697736", "1533675"], "-", 
    FractionBox[
     RowBox[{"253158", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "31603"], "-", 
    FractionBox[
     RowBox[{"547957", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "326040"], "-", 
    FractionBox[
     RowBox[{"31157", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "65208"], "-", 
    FractionBox[
     RowBox[{"25945243", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "169975520"], "-", 
    FractionBox[
     RowBox[{"46920817", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "999856000"], "-", 
    FractionBox[
     RowBox[{"99937", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "10982400"], "+", 
    FractionBox[
     RowBox[{"52346807", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "10987891200"], "+", 
    FractionBox[
     RowBox[{"448070891", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "47391252480"], "+", 
    FractionBox[
     RowBox[{"497286289", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "47391252480"], "+", 
    FractionBox[
     RowBox[{"1545558059", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "153183846400"], "+", 
    FractionBox[
     RowBox[{"10005580867", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "1091465379840"], "+", 
    FractionBox[
     RowBox[{"319643959608737265524767111", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "42205087317918752897878720512"], "+", 
    FractionBox[
     RowBox[{"2514907289690476826733539", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "1218040038035173243806023680"], "-", 
    
    FractionBox[
     RowBox[{"486011428998282175711587", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "23941818929438294718545920"]}], ",", 
   
   RowBox[{
    FractionBox["1152470444", "147744025"], "-", 
    FractionBox[
     RowBox[{"432340488", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "51038845"], "-", 
    FractionBox[
     RowBox[{"56598309", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "31408520"], "-", 
    FractionBox[
     RowBox[{"16896641", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "32836180"], "-", 
    FractionBox[
     RowBox[{"278100463", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "1699755200"], "-", 
    FractionBox[
     RowBox[{"1253159723", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "25496328000"], "-", 
    FractionBox[
     RowBox[{"205864663", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "24905886720"], "+", 
    FractionBox[
     RowBox[{"96256683", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "14622774400"], "+", 
    FractionBox[
     RowBox[{"151009867", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "13164236800"], "+", 
    FractionBox[
     RowBox[{"2222294181", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "179033620480"], "+", 
    FractionBox[
     RowBox[{"12521079259963", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "1059879033241600"], "+", 
    FractionBox[
     RowBox[{"7451629082259142223131986877", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "772294479741082735318822420480"], 
    "+", 
    FractionBox[
     RowBox[{"5272129041677285905171601", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "1937790969601411978782310400"], "-", 
    
    FractionBox[
     RowBox[{"35598353065322036241816089", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "3166904098891450433895661568"], "-", 
    
    FractionBox[
     RowBox[{"52029456201475893054621", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "1496363683089893419909120"]}], ",", 
   RowBox[{
    FractionBox["14144791201", "1122854590"], "-", 
    FractionBox[
     RowBox[{"38989733613", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "3878952220"], "-", 
    FractionBox[
     RowBox[{"503480985", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "238704752"], "-", 
    FractionBox[
     RowBox[{"13137336747", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "21960837184"], "-", 
    FractionBox[
     RowBox[{"49029734521", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "258362790400"], "-", 
    FractionBox[
     RowBox[{"4667223371", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "81588249600"], "-", 
    FractionBox[
     RowBox[{"31431919253", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "3154745651200"], "+", 
    FractionBox[
     RowBox[{"10825633981", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "1504571002880"], "+", 
    FractionBox[
     RowBox[{"175121608113", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "13606555156480"], "+", 
    FractionBox[
     RowBox[{"60146430323", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "4296806891520"], "+", 
    FractionBox[
     RowBox[{"26880929633171", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "2013770163159040"], "+", 
    FractionBox[
     RowBox[{"58937528308716648956002328861", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "4942684670342929506040463491072"], 
    "+", 
    FractionBox[
     RowBox[{"10167373182055577184139984109", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "1125468995144500077276765880320"], 
    "+", 
    FractionBox[
     RowBox[{"15086631525440241613691329", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "25335232791131603471165292544"], "-", 
    FractionBox[
     RowBox[{"5900300242894499111006499", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "210688006579056993523204096"]}], ",", 
   RowBox[{
    FractionBox["133917512819", "13576332770"], "-", 
    FractionBox[
     RowBox[{"26069636549", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "2468424140"], "-", 
    FractionBox[
     RowBox[{"39180810607", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "17468847760"], "-", 
    FractionBox[
     RowBox[{"223214450171", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "349376955200"], "-", 
    FractionBox[
     RowBox[{"99733923659", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "493238054400"], "-", 
    FractionBox[
     RowBox[{"1205303221", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "20075654144"], "-", 
    FractionBox[
     RowBox[{"1756033831577", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "186703583539200"], "+", 
    FractionBox[
     RowBox[{"17831509107", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "2007565414400"], "+", 
    FractionBox[
     RowBox[{"828019091", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "55862689792"], "+", 
    FractionBox[
     RowBox[{"1607179186903", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "101170271354880"], "-", 
    FractionBox[
     RowBox[{"20172320644804229", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "389539404197396480"], "-", 
    FractionBox[
     RowBox[{"152329501813271519", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "3066052084650475520"], "-", 
    FractionBox[
     RowBox[{"15680600862322184635", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "328680783474530975744"], "-", 
    FractionBox[
     RowBox[{"111060728531964362892323", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "2426978905175936724893696"], "-", 
    FractionBox[
     RowBox[{"2098521400126194353203047", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "47883637858876589437091840"]}], ",", 
   
   RowBox[{
    FractionBox["11660092162926", "780639134275"], "-", 
    FractionBox[
     RowBox[{"171703907968", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "14193438805"], "-", 
    FractionBox[
     RowBox[{"1020187024609", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "401783498480"], "-", 
    FractionBox[
     RowBox[{"14445330245", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "20089174924"], "-", 
    FractionBox[
     RowBox[{"214642085751", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "945372937600"], "-", 
    FractionBox[
     RowBox[{"730718546561", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "10822032312000"], "-", 
    FractionBox[
     RowBox[{"23247879443363", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "2147091210700800"], "+", 
    FractionBox[
     RowBox[{"224979326603", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "23337947942400"], "+", 
    FractionBox[
     RowBox[{"2435258910257", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "149362866831360"], "-", 
    FractionBox[
     RowBox[{"283729204115403", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "4786713017679872"], "-", 
    FractionBox[
     RowBox[{"5501541994037517", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "97384851049349120"], "-", 
    FractionBox[
     RowBox[{"41544409585437687", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "766513021162618880"], "-", 
    FractionBox[
     RowBox[{"4276527507906050355", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "82170195868632743936"], "-", 
    FractionBox[
     RowBox[{"30289289599626644425179", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "606744726293984181223424"], "-", 
    FractionBox[
     RowBox[{"572324018216234823600831", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "11970909464719147359272960"]}], ",", 
   
   RowBox[{
    FractionBox["113267678996", "9481446975"], "-", 
    FractionBox[
     RowBox[{"1587999576173", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "125557343275"], "-", 
    FractionBox[
     RowBox[{"2072677756799", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "772660574000"], "-", 
    FractionBox[
     RowBox[{"1767959320187", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "2317981722000"], "-", 
    FractionBox[
     RowBox[{"317073443353", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "1318068038000"], "-", 
    FractionBox[
     RowBox[{"1461644924063", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "20645107795200"], "-", 
    FractionBox[
     RowBox[{"8644392098987", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "825804311808000"], "+", 
    FractionBox[
     RowBox[{"40332272201", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "3590453529600"], "+", 
    FractionBox[
     RowBox[{"9676694700329", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "531387122380800"], "-", 
    FractionBox[
     RowBox[{"1229493217833413", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "19146852070719488"], "-", 
    FractionBox[
     RowBox[{"23840015307495907", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "389539404197396480"], "-", 
    FractionBox[
     RowBox[{"180025774870229977", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "3066052084650475520"], "-", 
    FractionBox[
     RowBox[{"18531619200926218205", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "328680783474530975744"], "-", 
    FractionBox[
     RowBox[{"10096429866542214808393", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "186690685013533594222592"], "-", 
    FractionBox[
     RowBox[{"190774672738744941200277", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "3683356758375122264391680"]}], ",", 
   RowBox[{
    FractionBox["2665050867239", "154412136450"], "-", 
    FractionBox[
     RowBox[{"9134833363283", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "645723479700"], "-", 
    FractionBox[
     RowBox[{"1475243254481", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "496710369000"], "-", 
    FractionBox[
     RowBox[{"10016171352281", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "11921048856000"], "-", 
    FractionBox[
     RowBox[{"43017669594059", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "162687254976000"], "-", 
    FractionBox[
     RowBox[{"41337610657969", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "530874200448000"], "-", 
    FractionBox[
     RowBox[{"4966495954223", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "424699360358400"], "+", 
    FractionBox[
     RowBox[{"1116449955769", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "92325947904000"], "-", 
    FractionBox[
     RowBox[{"12548638389973", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "169341262417920"], "-", 
    FractionBox[
     RowBox[{"662034809602607", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "9573426035359744"], "-", 
    FractionBox[
     RowBox[{"12836931319420873", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "194769702098698240"], "-", 
    FractionBox[
     RowBox[{"96936955699354603", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "1533026042325237760"], "-", 
    FractionBox[
     RowBox[{"9978564185114117495", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "164340391737265487872"], "-", 
    FractionBox[
     RowBox[{"70675009065795503658751", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "1213489452587968362446848"], "-", 
    FractionBox[
     RowBox[{"1335422709171214588401939", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "23941818929438294718545920"]}], ",", 
   
   RowBox[{
    FractionBox["1446302388046933", "102992895012150"], "-", 
    FractionBox[
     RowBox[{"15171824178426857", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "1029928950121500"], "-", 
    FractionBox[
     RowBox[{"16860095953814", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "5401725262875"], "-", 
    FractionBox[
     RowBox[{"355385943594641", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "401024083515840"], "-", 
    FractionBox[
     RowBox[{"40770380758290857", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "146255842223424000"], "-", 
    FractionBox[
     RowBox[{"1254362118787573", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "15395351812992000"], "-", 
    FractionBox[
     RowBox[{"706998530592931", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "61581407251968000"], "+", 
    FractionBox[
     RowBox[{"1348969423359593", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "99065742100992000"], "-", 
    FractionBox[
     RowBox[{"1792662627139", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "22578834989056"], "-", 
    FractionBox[
     RowBox[{"1418646020577015", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "19146852070719488"], "-", 
    FractionBox[
     RowBox[{"5501541994037517", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "77907880839479296"], "-", 
    FractionBox[
     RowBox[{"41544409585437687", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "613210416930095104"], "-", 
    FractionBox[
     RowBox[{"21382637539530251775", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "328680783474530975744"], "-", 
    FractionBox[
     RowBox[{"151446447998133222125895", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "2426978905175936724893696"], "-", 
    FractionBox[
     RowBox[{"572324018216234823600831", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "9576727571775317887418368"]}], ",", 
   RowBox[{
    FractionBox["2839991667503936", "145126352062575"], "-", 
    FractionBox[
     RowBox[{"400296533851316", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "24711917533875"], "-", 
    FractionBox[
     RowBox[{"2278446410047807", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "669813932596500"], "-", 
    FractionBox[
     RowBox[{"18678255108345301", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "19424604045298500"], "-", 
    FractionBox[
     RowBox[{"21384974383525087", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "70842673576971000"], "-", 
    FractionBox[
     RowBox[{"2631873425286557", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "29828494137672000"], "-", 
    FractionBox[
     RowBox[{"2997837742366537", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "238627953101376000"], "-", 
    FractionBox[
     RowBox[{"3378828863011", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "35279429670400"], "-", 
    FractionBox[
     RowBox[{"1792662627139", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "21167657802240"], "-", 
    FractionBox[
     RowBox[{"94576401371801", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "1196678254419968"], "-", 
    FractionBox[
     RowBox[{"1833847331345839", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "24346212762337280"], "-", 
    FractionBox[
     RowBox[{"13848136528479229", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "191628255290654720"], "-", 
    FractionBox[
     RowBox[{"1425509169302016785", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "20542548967158185984"], "-", 
    FractionBox[
     RowBox[{"10096429866542214808393", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "151686181573496045305856"], "-", 
    FractionBox[
     RowBox[{"190774672738744941200277", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "2992727366179786839818240"]}], ",", 
   RowBox[{
    FractionBox["139023969378122152", "8607984607633125"], "-", 
    FractionBox[
     RowBox[{"7893662338610008", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "469526433143625"], "-", 
    FractionBox[
     RowBox[{"581572223667333559", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "163395198733981500"], "-", 
    FractionBox[
     RowBox[{"27674511659374", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "27415895347125"], "-", 
    FractionBox[
     RowBox[{"624704900711011", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "1971586108404000"], "-", 
    FractionBox[
     RowBox[{"148131062210069", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "1608399193698000"], "-", 
    FractionBox[
     RowBox[{"23728542039389629", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "1904344645338432000"], "-", 
    FractionBox[
     RowBox[{"57440090671187", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "564470874726400"], "-", 
    FractionBox[
     RowBox[{"30475264661363", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "338682524835840"], "-", 
    FractionBox[
     RowBox[{"1607798823320617", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "19146852070719488"], "-", 
    FractionBox[
     RowBox[{"31175404632879263", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "389539404197396480"], "-", 
    FractionBox[
     RowBox[{"235418320984146893", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "3066052084650475520"], "-", 
    FractionBox[
     RowBox[{"24233655878134285345", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "328680783474530975744"], "-", 
    FractionBox[
     RowBox[{"171639307731217651742681", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "2426978905175936724893696"], "-", 
    FractionBox[
     RowBox[{"3243169436558664000404709", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "47883637858876589437091840"]}], ",", 
   
   RowBox[{
    FractionBox["2635406314300012261", "120511784506863750"], "-", 
    FractionBox[
     RowBox[{"239959684292324357", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "13146740128021500"], "-", 
    FractionBox[
     RowBox[{"5846518500277888483", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "1525021854850494000"], "-", 
    FractionBox[
     RowBox[{"1750587508296031091", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "1616262478644968000"], "-", 
    FractionBox[
     RowBox[{"774355836498807347", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "2281782322792896000"], "-", 
    FractionBox[
     RowBox[{"7895376593983321", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "80062537641856000"], "-", 
    FractionBox[
     RowBox[{"4728987327933", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "34528803507200"], "-", 
    FractionBox[
     RowBox[{"30409459767099", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "282235437363200"], "-", 
    FractionBox[
     RowBox[{"5377987881417", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "56447087472640"], "-", 
    FractionBox[
     RowBox[{"851187612346209", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "9573426035359744"], "-", 
    FractionBox[
     RowBox[{"16504625982112551", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "194769702098698240"], "-", 
    FractionBox[
     RowBox[{"124633228756313061", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "1533026042325237760"], "-", 
    FractionBox[
     RowBox[{"12829582523718151065", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "164340391737265487872"], "-", 
    FractionBox[
     RowBox[{"90867868798879933275537", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "1213489452587968362446848"], "-", 
    FractionBox[
     RowBox[{"1716972054648704470802493", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "23941818929438294718545920"]}], ",", 
   
   RowBox[{
    FractionBox["676906110837053023", "37054870028426250"], "-", 
    FractionBox[
     RowBox[{"14025648101081643179", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "742444850387740500"], "-", 
    FractionBox[
     RowBox[{"367962211675237810751", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "92063161448079822000"], "-", 
    FractionBox[
     RowBox[{"32080180989945261449", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "28327126599409176000"], "-", 
    FractionBox[
     RowBox[{"1576850933513188793", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "4443470839123008000"], "-", 
    FractionBox[
     RowBox[{"118466683409875203", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "1153743305596851200"], "-", 
    FractionBox[
     RowBox[{"9983417692303", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "69057607014400"], "-", 
    FractionBox[
     RowBox[{"64197748397209", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "564470874726400"], "-", 
    FractionBox[
     RowBox[{"34060589915641", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "338682524835840"], "-", 
    FractionBox[
     RowBox[{"1796951626064219", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "19146852070719488"], "-", 
    FractionBox[
     RowBox[{"34843099295570941", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "389539404197396480"], "-", 
    FractionBox[
     RowBox[{"263114594041105351", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "3066052084650475520"], "-", 
    FractionBox[
     RowBox[{"27084674216738318915", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "328680783474530975744"], "-", 
    FractionBox[
     RowBox[{"191832167464302081359467", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "2426978905175936724893696"], "-", 
    FractionBox[
     RowBox[{"3624718782036153882805263", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "47883637858876589437091840"]}], ",", 
   
   RowBox[{
    FractionBox["4422379293256525646", "183051057940425675"], "-", 
    FractionBox[
     RowBox[{"494968704845395362", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "24373189532930875"], "-", 
    FractionBox[
     RowBox[{"1504847622348118379", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "352732419341302000"], "-", 
    FractionBox[
     RowBox[{"3697145027160744763", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "3068772048269327400"], "-", 
    FractionBox[
     RowBox[{"1484441796602925893", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "3938530971040848000"], "-", 
    FractionBox[
     RowBox[{"8001143", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "33767680"], "-", 
    FractionBox[
     RowBox[{"525443036437", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "3452880350720"], "-", 
    FractionBox[
     RowBox[{"3378828863011", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "28223543736320"], "-", 
    FractionBox[
     RowBox[{"1792662627139", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "16934126241792"], "-", 
    FractionBox[
     RowBox[{"472882006859005", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "4786713017679872"], "-", 
    FractionBox[
     RowBox[{"1833847331345839", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "19476970209869824"], "-", 
    FractionBox[
     RowBox[{"13848136528479229", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "153302604232523776"], "-", 
    FractionBox[
     RowBox[{"7127545846510083925", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "82170195868632743936"], "-", 
    FractionBox[
     RowBox[{"50482149332711074041965", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "606744726293984181223424"], "-", 
    FractionBox[
     RowBox[{"190774672738744941200277", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "2394181892943829471854592"]}], ",", 
   RowBox[{
    FractionBox["3170262307505013277984", "155462648493690091125"], "-", 
    FractionBox[
     RowBox[{"501607122582544161", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "23921485634251075"], "-", 
    FractionBox[
     RowBox[{"2390930674317763672931", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "539227088481610386000"], "-", 
    FractionBox[
     RowBox[{"61540984271250818437", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "49020644407419126000"], "-", 
    FractionBox[
     RowBox[{"31349754144063796183667", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "79805609095278337128000"], "-", 
    FractionBox[
     RowBox[{"168024003", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "675353600"], "-", 
    FractionBox[
     RowBox[{"11034303765177", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "69057607014400"], "-", 
    FractionBox[
     RowBox[{"70955406123231", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "564470874726400"], "-", 
    FractionBox[
     RowBox[{"12548638389973", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "112894174945280"], "-", 
    FractionBox[
     RowBox[{"1986104428807821", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "19146852070719488"], "-", 
    FractionBox[
     RowBox[{"38510793958262619", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "389539404197396480"], "-", 
    FractionBox[
     RowBox[{"290810867098063809", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "3066052084650475520"], "-", 
    FractionBox[
     RowBox[{"29935692555342352485", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "328680783474530975744"], "-", 
    FractionBox[
     RowBox[{"212025027197386510976253", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "2426978905175936724893696"], "-", 
    FractionBox[
     RowBox[{"4006268127513643765205817", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "47883637858876589437091840"]}], ",", 
   
   RowBox[{
    FractionBox["96419020139141493783761", "3646305755579276682750"], "-", 
    FractionBox[
     RowBox[{"1380294424571283499417", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "61717432936367773500"], "-", 
    FractionBox[
     RowBox[{"99052111036791361637", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "21078877095190224180"], "-", 
    FractionBox[
     RowBox[{"3728192982696719736281", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "2810516946025363224000"], "-", 
    FractionBox[
     RowBox[{"10682001", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "20276800"], "-", 
    FractionBox[
     RowBox[{"88012573", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "337676800"], "-", 
    FractionBox[
     RowBox[{"5779873400807", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "34528803507200"], "-", 
    FractionBox[
     RowBox[{"37167117493121", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "282235437363200"], "-", 
    FractionBox[
     RowBox[{"19719288898529", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "169341262417920"], "-", 
    FractionBox[
     RowBox[{"1040340415089811", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "9573426035359744"], "-", 
    FractionBox[
     RowBox[{"20172320644804229", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "194769702098698240"], "-", 
    FractionBox[
     RowBox[{"152329501813271519", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "1533026042325237760"], "-", 
    FractionBox[
     RowBox[{"15680600862322184635", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "164340391737265487872"], "-", 
    FractionBox[
     RowBox[{"111060728531964362892323", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "1213489452587968362446848"], "-", 
    FractionBox[
     RowBox[{"2098521400126194353203047", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "23941818929438294718545920"]}], ",", 
   
   RowBox[{
    FractionBox["5826033489606304058291", "258662422020497888250"], "-", 
    FractionBox[
     RowBox[{"20592491720194049572259", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "893561094252629068500"], "-", 
    FractionBox[
     RowBox[{"669597673703565661423", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "137470937577327549000"], "-", 
    FractionBox[
     RowBox[{"2951674884563783468369", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "2141652501204681816000"], "-", 
    FractionBox[
     RowBox[{"971091", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "1763200"], "-", 
    FractionBox[
     RowBox[{"8001143", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "29363200"], "-", 
    FractionBox[
     RowBox[{"525443036437", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "3002504652800"], "-", 
    FractionBox[
     RowBox[{"77713063849253", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "564470874726400"], "-", 
    FractionBox[
     RowBox[{"41231240424197", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "338682524835840"], "-", 
    FractionBox[
     RowBox[{"2175257231551423", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "19146852070719488"], "-", 
    FractionBox[
     RowBox[{"42178488620954297", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "389539404197396480"], "-", 
    FractionBox[
     RowBox[{"318507140155022267", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "3066052084650475520"], "-", 
    FractionBox[
     RowBox[{"32786710893946386055", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "328680783474530975744"], "-", 
    FractionBox[
     RowBox[{"232217886930470940593039", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "2426978905175936724893696"], "-", 
    FractionBox[
     RowBox[{"4387817472991133647606371", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "47883637858876589437091840"]}], ",", 
   
   RowBox[{
    FractionBox["107000436741102803554952", "3725573272004913132375"], "-", 
    FractionBox[
     RowBox[{"51284365223605527500434", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "2099868571493678310975"], "-", 
    FractionBox[
     RowBox[{"33160092729845794404283", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "6461134066134394803000"], "-", 
    FractionBox[
     RowBox[{"200718243", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "133573420"], "-", 
    FractionBox[
     RowBox[{"2913273", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "5069200"], "-", 
    FractionBox[
     RowBox[{"24003429", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "84419200"], "-", 
    FractionBox[
     RowBox[{"1576329109311", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "8632200876800"], "-", 
    FractionBox[
     RowBox[{"10136486589033", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "70558859340800"], "-", 
    FractionBox[
     RowBox[{"1792662627139", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "14111771868160"], "-", 
    FractionBox[
     RowBox[{"283729204115403", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "2393356508839936"], "-", 
    FractionBox[
     RowBox[{"5501541994037517", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "48692425524674560"], "-", 
    FractionBox[
     RowBox[{"41544409585437687", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "383256510581309440"], "-", 
    FractionBox[
     RowBox[{"4276527507906050355", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "41085097934316371968"], "-", 
    FractionBox[
     RowBox[{"30289289599626644425179", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "303372363146992090611712"], "-", 
    FractionBox[
     RowBox[{"572324018216234823600831", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "5985454732359573679636480"]}], ",", 
   RowBox[{
    FractionBox["27911484708500681362012228", "1131829160035092609615525"], 
    "-", 
    FractionBox[
     RowBox[{"2584783484166395964143792", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "102893560003190237237775"], "-", 
    FractionBox[
     RowBox[{"191295984242160337318769", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "36043187882774331624120"], "-", 
    FractionBox[
     RowBox[{"334530405", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "213717472"], "-", 
    FractionBox[
     RowBox[{"971091", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "1622144"], "-", 
    FractionBox[
     RowBox[{"8001143", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "27014144"], "-", 
    FractionBox[
     RowBox[{"525443036437", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "2762304280576"], "-", 
    FractionBox[
     RowBox[{"3378828863011", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "22578834989056"], "-", 
    FractionBox[
     RowBox[{"8963313135695", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "67736504967168"], "-", 
    FractionBox[
     RowBox[{"2364410034295025", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "19146852070719488"], "-", 
    FractionBox[
     RowBox[{"9169236656729195", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "77907880839479296"], "-", 
    FractionBox[
     RowBox[{"69240682642396145", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "613210416930095104"], "-", 
    FractionBox[
     RowBox[{"35637729232550419625", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "328680783474530975744"], "-", 
    FractionBox[
     RowBox[{"252410746663555370209825", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "2426978905175936724893696"], "-", 
    FractionBox[
     RowBox[{"953873363693724706001385", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "9576727571775317887418368"]}], ",", 
   RowBox[{
    FractionBox["2479573371136816774856123", "80004556010796566999850"], "-", 
    
    FractionBox[
     RowBox[{"45562131271932300205363", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "1720528086253689612900"], "-", 
    FractionBox[
     RowBox[{"12213773", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "2228700"], "-", 
    FractionBox[
     RowBox[{"869779053", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "534293680"], "-", 
    FractionBox[
     RowBox[{"12624183", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "20276800"], "-", 
    FractionBox[
     RowBox[{"104014859", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "337676800"], "-", 
    FractionBox[
     RowBox[{"6830759473681", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "34528803507200"], "-", 
    FractionBox[
     RowBox[{"43924775219143", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "282235437363200"], "-", 
    FractionBox[
     RowBox[{"23304614152807", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "169341262417920"], "-", 
    FractionBox[
     RowBox[{"1229493217833413", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "9573426035359744"], "-", 
    FractionBox[
     RowBox[{"23840015307495907", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "194769702098698240"], "-", 
    FractionBox[
     RowBox[{"180025774870229977", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "1533026042325237760"], "-", 
    FractionBox[
     RowBox[{"18531619200926218205", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "164340391737265487872"], "-", 
    FractionBox[
     RowBox[{"10096429866542214808393", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "93345342506766797111296"], "-", 
    FractionBox[
     RowBox[{"190774672738744941200277", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "1841678379187561132195840"]}], ",", 
   RowBox[{
    FractionBox["2336088451185902651076049787", "87160519076206704381503250"],
     "-", 
    FractionBox[
     RowBox[{"11693898277628330535614952261", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "429991894109286408282082700"], "-", 
    FractionBox[
     RowBox[{"8455689", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "1485800"], "-", 
    FractionBox[
     RowBox[{"1806464187", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "1068587360"], "-", 
    FractionBox[
     RowBox[{"26219457", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "40553600"], "-", 
    FractionBox[
     RowBox[{"216030861", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "675353600"], "-", 
    FractionBox[
     RowBox[{"14186961983799", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "69057607014400"], "-", 
    FractionBox[
     RowBox[{"91228379301297", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "564470874726400"], "-", 
    FractionBox[
     RowBox[{"16133963644251", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "112894174945280"], "-", 
    FractionBox[
     RowBox[{"2553562837038627", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "19146852070719488"], "-", 
    FractionBox[
     RowBox[{"49513877946337653", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "389539404197396480"], "-", 
    FractionBox[
     RowBox[{"373899686268939183", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "3066052084650475520"], "-", 
    FractionBox[
     RowBox[{"38488747571154453195", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "328680783474530975744"], "-", 
    FractionBox[
     RowBox[{"272603606396639799826611", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "2426978905175936724893696"], "-", 
    FractionBox[
     RowBox[{"5150916163946113412407479", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "47883637858876589437091840"]}], ",", 
   
   RowBox[{
    FractionBox["325400499805825321414572638", "9783323569778303553025875"], 
    "-", 
    FractionBox[
     RowBox[{"13630841", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "482885"], "-", 
    FractionBox[
     RowBox[{"6576647", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "1114350"], "-", 
    FractionBox[
     RowBox[{"468342567", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "267146840"], "-", 
    FractionBox[
     RowBox[{"6797637", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "10138400"], "-", 
    FractionBox[
     RowBox[{"56008001", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "168838400"], "-", 
    FractionBox[
     RowBox[{"3678101255059", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "17264401753600"], "-", 
    FractionBox[
     RowBox[{"23651802041077", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "141117718681600"], "-", 
    FractionBox[
     RowBox[{"12548638389973", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "84670631208960"], "-", 
    FractionBox[
     RowBox[{"662034809602607", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "4786713017679872"], "-", 
    FractionBox[
     RowBox[{"12836931319420873", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "97384851049349120"], "-", 
    FractionBox[
     RowBox[{"96936955699354603", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "766513021162618880"], "-", 
    FractionBox[
     RowBox[{"9978564185114117495", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "82170195868632743936"], "-", 
    FractionBox[
     RowBox[{"70675009065795503658751", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "606744726293984181223424"], "-", 
    FractionBox[
     RowBox[{"1335422709171214588401939", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "11970909464719147359272960"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.867989762717436*^9, 3.867989891562958*^9, 
  3.8679899560629587`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"f4f0b9e7-3152-45ba-a83e-c92b404fb8c6"],

Cell[TextData[{
 "And further, below is the list of all the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "n"], TraditionalForm]],ExpressionUUID->
  "5acf62c5-9049-4583-bf4e-1eba02897fbd"],
 " that we can derive from the lists of multipoles above, as defined by \
equation (4.16) in the paper. They start with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "0"], "=", 
    RowBox[{
     RowBox[{"0", " ", "and", " ", 
      SubscriptBox["g", "1"]}], "=", "0"}]}], TraditionalForm]],
  ExpressionUUID->"9b4a5ac2-7912-4754-bec9-4a7519866aff"],
 "."
}], "Text",
 CellChangeTimes->{{3.8679880652804937`*^9, 3.867988148591248*^9}, {
  3.867988188737412*^9, 3.8679882066771*^9}, {3.8679902113354807`*^9, 
  3.867990291005788*^9}},ExpressionUUID->"b5f0b122-ffc4-435d-87e4-\
901c66d0bea6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{
    FractionBox["7", "10"], "+", 
    FractionBox[
     RowBox[{"39", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "44"], "+", 
    FractionBox[
     RowBox[{"179", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "208"], "+", 
    FractionBox[
     RowBox[{"49", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "64"], "+", 
    FractionBox[
     RowBox[{"818629", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "1244672"], "+", 
    FractionBox[
     RowBox[{"1549961", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "2782208"], "+", 
    FractionBox[
     RowBox[{"4677995", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "9957376"], "+", 
    FractionBox[
     RowBox[{"1724662905", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "4351373312"], "+", 
    FractionBox[
     RowBox[{"1015121587", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "3027042304"], "+", 
    FractionBox[
     RowBox[{"9155601557", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "32133218304"], "+", 
    FractionBox[
     RowBox[{"5777879076417", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "23753379020800"], "+", 
    FractionBox[
     RowBox[{"432428919871417", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "2071949916241920"], "+", 
    FractionBox[
     RowBox[{"2790796817351627", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "15506205824778240"], "+", 
    FractionBox[
     RowBox[{"61684657727693", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "395468844564480"], "+", 
    FractionBox[
     RowBox[{"5439472682820211", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "40046424049582080"], "+", 
    FractionBox[
     RowBox[{"1768428274712273", " ", 
      SuperscriptBox["\[Chi]", "30"]}], "14882117045452800"], "+", 
    FractionBox[
     RowBox[{"13152460565413969043", " ", 
      SuperscriptBox["\[Chi]", "32"]}], "125963459769495715840"], "+", 
    FractionBox[
     RowBox[{"949385300143302824081", " ", 
      SuperscriptBox["\[Chi]", "34"]}], "10304425465046064168960"], "+", 
    FractionBox[
     RowBox[{"291612281567347674283", " ", 
      SuperscriptBox["\[Chi]", "36"]}], "3572781768007514849280"], "+", 
    FractionBox[
     RowBox[{"18620462777612620634199", " ", 
      SuperscriptBox["\[Chi]", "38"]}], "256552121757308205137920"]}], ",", 
   RowBox[{
    FractionBox["189", "110"], "+", 
    FractionBox[
     RowBox[{"109", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "52"], "+", 
    FractionBox[
     RowBox[{"349", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "176"], "+", 
    FractionBox[
     RowBox[{"269283", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "155584"], "+", 
    FractionBox[
     RowBox[{"2038351", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "1391104"], "+", 
    FractionBox[
     RowBox[{"3054247", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "2489344"], "+", 
    FractionBox[
     RowBox[{"4460556975", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "4351373312"], "+", 
    FractionBox[
     RowBox[{"811825147", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "945950720"], "+", 
    FractionBox[
     RowBox[{"203362563", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "281870336"], "+", 
    FractionBox[
     RowBox[{"17215379901", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "28238282752"], "+", 
    FractionBox[
     RowBox[{"670814353214201", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "1294968697651200"], "+", 
    FractionBox[
     RowBox[{"77997209890621", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "176206884372480"], "+", 
    FractionBox[
     RowBox[{"5540321597225653", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "14566435774791680"], "+", 
    FractionBox[
     RowBox[{"687530940609406691", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "2092425656590663680"], "+", 
    FractionBox[
     RowBox[{"64542778807257359", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "226208179090882560"], "+", 
    FractionBox[
     RowBox[{"36032219364850397", " ", 
      SuperscriptBox["\[Chi]", "30"]}], "144719048448409600"], "+", 
    FractionBox[
     RowBox[{"1124614379841090059567", " ", 
      SuperscriptBox["\[Chi]", "32"]}], "5152212732523032084480"], "+", 
    FractionBox[
     RowBox[{"1888441195396520042719", " ", 
      SuperscriptBox["\[Chi]", "34"]}], "9825149862020665835520"], "+", 
    FractionBox[
     RowBox[{"776184100123055501451", " ", 
      SuperscriptBox["\[Chi]", "36"]}], "4567104334688923156480"]}], ",", 
   RowBox[{
    FractionBox["3466", "1155"], "+", 
    FractionBox[
     RowBox[{"39386", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "11011"], "+", 
    FractionBox[
     RowBox[{"99089", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "29744"], "+", 
    FractionBox[
     RowBox[{"6991", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "2431"], "+", 
    FractionBox[
     RowBox[{"22064059", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "9137024"], "+", 
    FractionBox[
     RowBox[{"225720301", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "112331648"], "+", 
    FractionBox[
     RowBox[{"3634785125", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "2175686656"], "+", 
    FractionBox[
     RowBox[{"1220016308003", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "875713879040"], "+", 
    FractionBox[
     RowBox[{"9094507341", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "7790182400"], "+", 
    FractionBox[
     RowBox[{"67041346412611", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "68142506065920"], "+", 
    FractionBox[
     RowBox[{"95618122773865319", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "114638807865753600"], "+", 
    FractionBox[
     RowBox[{"82814051544826453", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "116417685918842880"], "+", 
    FractionBox[
     RowBox[{"7014417551105863", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "11494817796194304"], "+", 
    FractionBox[
     RowBox[{"137683841735401601", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "261553207073832960"], "+", 
    FractionBox[
     RowBox[{"38063314419065873897", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "83375114624151060480"], "+", 
    FractionBox[
     RowBox[{"1263450777200065320697", " ", 
      SuperscriptBox["\[Chi]", "30"]}], "3175030672741053235200"], "+", 
    FractionBox[
     RowBox[{"754613583950544953487139", " ", 
      SuperscriptBox["\[Chi]", "32"]}], "2165217400842804233502720"], "+", 
    FractionBox[
     RowBox[{"16982186920370485800017", " ", 
      SuperscriptBox["\[Chi]", "34"]}], "55386286874622594908160"], "+", 
    FractionBox[
     RowBox[{"1311693626903593814284597", " ", 
      SuperscriptBox["\[Chi]", "36"]}], "4842044015637196330500096"]}], ",", 
   RowBox[{
    FractionBox["1220", "273"], "+", 
    FractionBox[
     RowBox[{"2244001", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "429429"], "+", 
    FractionBox[
     RowBox[{"7288477", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "1516944"], "+", 
    FractionBox[
     RowBox[{"51637767", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "12563408"], "+", 
    FractionBox[
     RowBox[{"446380219", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "130202592"], "+", 
    FractionBox[
     RowBox[{"43998726775", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "15501767424"], "+", 
    FractionBox[
     RowBox[{"1764206965241", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "750611896320"], "+", 
    FractionBox[
     RowBox[{"1166509706137", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "597077644800"], "+", 
    FractionBox[
     RowBox[{"1947136432554281", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "1192493856153600"], "+", 
    FractionBox[
     RowBox[{"168223493758671139", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "122520225906524160"], "+", 
    FractionBox[
     RowBox[{"9414221561591477299", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "8102670939951464448"], "+", 
    FractionBox[
     RowBox[{"276422243415342755", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "279402446205222912"], "+", 
    FractionBox[
     RowBox[{"647697837084036221", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "764225776918855680"], "+", 
    FractionBox[
     RowBox[{"42401059926612440737", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "58064811970390917120"], "+", 
    FractionBox[
     RowBox[{"1096430894021559092717491", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "1733118507692228094197760"], "+", 
    FractionBox[
     RowBox[{"370057230574256752156661", " ", 
      SuperscriptBox["\[Chi]", "30"]}], "671709489125097222438912"], "+", 
    FractionBox[
     RowBox[{"13465711143537615260871605", " ", 
      SuperscriptBox["\[Chi]", "32"]}], "27931304470872174612185088"], "+", 
    FractionBox[
     RowBox[{"54280851811417331634586051", " ", 
      SuperscriptBox["\[Chi]", "34"]}], "128075249768877288465629184"]}], ",", 
   RowBox[{
    FractionBox["19204175", "3149146"], "+", 
    FractionBox[
     RowBox[{"12059405", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "1717716"], "+", 
    FractionBox[
     RowBox[{"113282474", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "17729283"], "+", 
    FractionBox[
     RowBox[{"57003482433", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "10503009088"], "+", 
    FractionBox[
     RowBox[{"1135292536709", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "252072218112"], "+", 
    FractionBox[
     RowBox[{"3427621783775", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "922811096064"], "+", 
    FractionBox[
     RowBox[{"84400352773549", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "27522436198400"], "+", 
    FractionBox[
     RowBox[{"1202560634266547", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "472885494681600"], "+", 
    FractionBox[
     RowBox[{"339768243165043081", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "160170753731788800"], "+", 
    FractionBox[
     RowBox[{"7631472189655164409", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "4285066362474332160"], "+", 
    FractionBox[
     RowBox[{"134144848476697662787", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "89129380339466108928"], "+", 
    FractionBox[
     RowBox[{"173112341367450639769", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "135230783963327889408"], "+", 
    FractionBox[
     RowBox[{"2643535099565771391709", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "2412915519658467000320"], "+", 
    FractionBox[
     RowBox[{"1648732010332647369841", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "1748056444582294978560"], "+", 
    FractionBox[
     RowBox[{"943462076590490558499115313", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "1155462573780548938975150080"], "+", 
    
    FractionBox[
     RowBox[{"103478373371688508370265607", " ", 
      SuperscriptBox["\[Chi]", "30"]}], "145621019663245035347902464"], "+", 
    FractionBox[
     RowBox[{"177625714936088894842849759", " ", 
      SuperscriptBox["\[Chi]", "32"]}], "285808696911250158822359040"], "+", 
    FractionBox[
     RowBox[{"1249111811632499815842777702727", " ", 
      SuperscriptBox["\[Chi]", "34"]}], "2287423960872148371996137226240"]}], 
   ",", 
   RowBox[{
    FractionBox["689072831", "87726210"], "+", 
    FractionBox[
     RowBox[{"8224865119", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "921922716"], "+", 
    FractionBox[
     RowBox[{"31699555421", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "3938628408"], "+", 
    FractionBox[
     RowBox[{"927790009901", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "136539118144"], "+", 
    FractionBox[
     RowBox[{"9732280176399181", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "1733500643956224"], "+", 
    FractionBox[
     RowBox[{"10695230630050277", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "2317514229888000"], "+", 
    FractionBox[
     RowBox[{"532100431249991", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "140005436313600"], "+", 
    FractionBox[
     RowBox[{"25554306652646067983", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "8124375463841894400"], "+", 
    FractionBox[
     RowBox[{"1293401021058103063039", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "493756510403292364800"], "+", 
    FractionBox[
     RowBox[{"433776421437803272441", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "197502604161316945920"], "+", 
    FractionBox[
     RowBox[{"53705144915250695060897", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "28967048610326485401600"], "+", 
    FractionBox[
     RowBox[{"18958035328526892384305089", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "12033511310976732238970880"], "+", 
    FractionBox[
     RowBox[{"126778800922837114297343", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "94103705266680213012480"], "+", 
    FractionBox[
     RowBox[{"36574585025275761370366561", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "31556750964594823963607040"], "+", 
    FractionBox[
     RowBox[{"91508407521537535790347120775933", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "91256948482450037351621528125440"], 
    "+", 
    FractionBox[
     RowBox[{"88509501986991946557194761", " ", 
      SuperscriptBox["\[Chi]", "30"]}], "101478062483097585608294400"], "+", 
    FractionBox[
     RowBox[{"53818025507877988844318828584681", " ", 
      SuperscriptBox["\[Chi]", "32"]}], "70585087803123188973754487144448"]}],
    ",", 
   RowBox[{
    FractionBox["7251761152", "745672785"], "+", 
    FractionBox[
     RowBox[{"15935462242", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "1459710967"], "+", 
    FractionBox[
     RowBox[{"166827064797", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "17067389768"], "+", 
    FractionBox[
     RowBox[{"3222958046505", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "392549964664"], "+", 
    FractionBox[
     RowBox[{"3589602890589", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "531097011016"], "+", 
    FractionBox[
     RowBox[{"929280211770517", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "167714845584000"], "+", 
    FractionBox[
     RowBox[{"27793101693061", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "6103504968704"], "+", 
    FractionBox[
     RowBox[{"29612781695508558773", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "7870488730596835200"], "+", 
    FractionBox[
     RowBox[{"2124578358782652492559", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "678915201804527001600"], "+", 
    FractionBox[
     RowBox[{"20934527354208988093", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "7987237668288552960"], "+", 
    FractionBox[
     RowBox[{"17168281123517874099301", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "7766527525957101158400"], "+", 
    FractionBox[
     RowBox[{"313707277330146576351031", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "167132101541343503319040"], "+", 
    FractionBox[
     RowBox[{"17582267162934226052329", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "10960942942994002083840"], "+", 
    FractionBox[
     RowBox[{"10163440027462196033010323461", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "7368939638440732990279516160"], "+", 
    
    FractionBox[
     RowBox[{"1183080839546008664921871370189", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "991923353070109101648060088320"], 
    "+", 
    FractionBox[
     RowBox[{"27652196097310549466469907951", " ", 
      SuperscriptBox["\[Chi]", "30"]}], "26665667237035779200070451200"], "+", 
    FractionBox[
     RowBox[{"1329224347278187632294077584320007", " ", 
      SuperscriptBox["\[Chi]", "32"]}], 
     "1466846355908653770860835435970560"]}], ",", 
   RowBox[{
    FractionBox["15955356025332", "1364829754145"], "+", 
    FractionBox[
     RowBox[{"6122719204568", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "471486642341"], "+", 
    FractionBox[
     RowBox[{"77076105824477", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "6673349399288"], "+", 
    FractionBox[
     RowBox[{"1852936852933707", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "191858795229530"], "+", 
    FractionBox[
     RowBox[{"42931779087832967", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "5417189512363200"], "+", 
    FractionBox[
     RowBox[{"15273825064202204293", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "2356477437877992000"], "+", 
    FractionBox[
     RowBox[{"632390505187724390873", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "118931829706796620800"], "+", 
    FractionBox[
     RowBox[{"24263150836479567989869", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "5530330081366042867200"], "+", 
    FractionBox[
     RowBox[{"70113154042428447707", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "19235930717794931712"], "+", 
    FractionBox[
     RowBox[{"227006962324062810113", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "74429222123755552768"], "+", 
    FractionBox[
     RowBox[{"288803423691681126158685221", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "112358353718021382458572800"], "+", 
    FractionBox[
     RowBox[{"47640465732834457456058471", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "21842076520184329090007040"], "+", 
    FractionBox[
     RowBox[{"528004388286955399826633129", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "283420755324643576549212160"], "+", 
    FractionBox[
     RowBox[{"12936680224664127487961288757421", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "8080042313550263723841489469440"], 
    "+", 
    FractionBox[
     RowBox[{"2803117553789172545062245494549829", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "2025397273263266106776266693672960"],
     "+", 
    FractionBox[
     RowBox[{"581595890367098533060502136133", " ", 
      SuperscriptBox["\[Chi]", "30"]}], "483510711884512892344808243200"]}], 
   ",", 
   RowBox[{
    FractionBox["142540659527397", "10372706131502"], "+", 
    FractionBox[
     RowBox[{"541870558736731", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "35832984817916"], "+", 
    FractionBox[
     RowBox[{"178450405839611", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "13346698798576"], "+", 
    FractionBox[
     RowBox[{"1299018374987313127", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "116650147499554240"], "+", 
    FractionBox[
     RowBox[{"441386468601062539", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "48436047404659200"], "+", 
    FractionBox[
     RowBox[{"56086827540394962001", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "7540727801209574400"], "+", 
    FractionBox[
     RowBox[{"12707843619503114665067", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "2085881321011509964800"], "+", 
    FractionBox[
     RowBox[{"324655143714837953237887", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "64662320951356808908800"], "+", 
    FractionBox[
     RowBox[{"2436875453621943326948233", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "584772293820965924044800"], "+", 
    FractionBox[
     RowBox[{"1773856458240612669305287", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "509095879326487980933120"], "+", 
    FractionBox[
     RowBox[{"6594424272434689327900187", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "2247167074360427649171456"], "+", 
    FractionBox[
     RowBox[{"132205771773304153996623051077", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "53119930097088288346897121280"], "+", 
    FractionBox[
     RowBox[{"4668352662606670949000821935227", " ", 
      SuperscriptBox["\[Chi]", "24"]}], "2197077695276637005409492664320"], 
    "+", 
    FractionBox[
     RowBox[{"4483718695261558976872444973385851", " ", 
      SuperscriptBox["\[Chi]", "26"]}], "2456332863319280172047812798709760"],
     "+", 
    FractionBox[
     RowBox[{"2555791794862785599103201117554777", " ", 
      SuperscriptBox["\[Chi]", "28"]}], "1620317818610612885421013354938368"],
     "+", 
    FractionBox[
     RowBox[{"21644427135629311152112551619888871", " ", 
      SuperscriptBox["\[Chi]", "30"]}], 
     "15793045765283172266268328193949696"]}], ",", 
   RowBox[{
    FractionBox["1990085045301363", "125415446862706"], "+", 
    FractionBox[
     RowBox[{"698460493378201", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "40343430459332"], "+", 
    FractionBox[
     RowBox[{"40365544193664709", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "2651139715898960"], "+", 
    FractionBox[
     RowBox[{"670018422675361069", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "53022794317979200"], "+", 
    FractionBox[
     RowBox[{"67175797519987934623", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "6512446737408268800"], "+", 
    FractionBox[
     RowBox[{"1726398437601155227199", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "205427705857194163200"], "+", 
    FractionBox[
     RowBox[{"268707851414818183321", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "39089057073593978880"], "+", 
    FractionBox[
     RowBox[{"53110409955643258064863", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "9384802562318133350400"], "+", 
    FractionBox[
     RowBox[{"3400986319411995957801251", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "724669971768565427404800"], "+", 
    FractionBox[
     RowBox[{"10377797043771302175092951", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "2646457091705462314106880"]}], ",", 
   RowBox[{
    FractionBox["130256074967524914", "7211388194605595"], "+", 
    FractionBox[
     RowBox[{"58968066136010912", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "3015671426835067"], "+", 
    FractionBox[
     RowBox[{"1043523713040847799", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "60976213465676080"], "+", 
    FractionBox[
     RowBox[{"2158275311901971643", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "152440533664190200"], "+", 
    FractionBox[
     RowBox[{"288844456934092469", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "25047872066954880"], "+", 
    FractionBox[
     RowBox[{"41550021597792057503531", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "4429534907545749144000"], "+", 
    FractionBox[
     RowBox[{"448998013516336285027063", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "58587981710471775344640"], "+", 
    FractionBox[
     RowBox[{"741619655066096817", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "117657120534553600"], "+", 
    FractionBox[
     RowBox[{"45948750112578306878604193", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "8796688268412863660441600"]}], ",", 
   RowBox[{
    FractionBox["259225835976414928", "12758609882763745"], "+", 
    FractionBox[
     RowBox[{"2912755988680170329", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "133385466956166425"], "+", 
    FractionBox[
     RowBox[{"202836192851961311", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "10660177179314000"], "+", 
    FractionBox[
     RowBox[{"36952404427725846097", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "2354259129370038000"], "+", 
    FractionBox[
     RowBox[{"82599353872622067191033", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "6473935634105325672000"], "+", 
    FractionBox[
     RowBox[{"437864211461639062865617", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "42250948348897914912000"], "+", 
    FractionBox[
     RowBox[{"2858804783910594106341773", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "338007586791183319296000"], "+", 
    FractionBox[
     RowBox[{"110233021731578279231861", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "15859413945455884003200"], "+", 
    FractionBox[
     RowBox[{"72057388079524284515675227", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "12518364074279844439859200"]}], ",", 
   
   RowBox[{
    FractionBox["49494187523105795", "2187190265616642"], "+", 
    FractionBox[
     RowBox[{"290755540914827767", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "12034778973488700"], "+", 
    FractionBox[
     RowBox[{"1005744842856750779", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "47970797306913000"], "+", 
    FractionBox[
     RowBox[{"5698729583035062289", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "330372795365870400"], "+", 
    FractionBox[
     RowBox[{"241627507475490344067889", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "17263828357614201792000"], "+", 
    FractionBox[
     RowBox[{"1918835973850767384927637", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "169003793395591659648000"], "+", 
    FractionBox[
     RowBox[{"18773931802362373836851393", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "2028045520747099915776000"], "+", 
    FractionBox[
     RowBox[{"24801269523984579672606199", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "3262508011636638994944000"]}], ",", 
   RowBox[{
    FractionBox["303818876294037296111", "12157132559719168450"], "+", 
    FractionBox[
     RowBox[{"2637458422647297901511", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "99467448215884105500"], "+", 
    FractionBox[
     RowBox[{"4577951005707473616913", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "199700030648813473350"], "+", 
    FractionBox[
     RowBox[{"60050765077390909946054657", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "3191650267613925556296000"], "+", 
    FractionBox[
     RowBox[{"2128923880983799625373630743", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "139681635241456506699072000"], "+", 
    FractionBox[
     RowBox[{"931153008911677160768761", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "75401692438033201996800"], "+", 
    FractionBox[
     RowBox[{"1459423608278306265711993919", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "145072856250775880641843200"], "+", 
    FractionBox[
     RowBox[{"39862215350590556987580367", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "4828511857222225712517120"]}], ",", 
   RowBox[{
    FractionBox["5163151562360737009136", "188435554675647110975"], "+", 
    FractionBox[
     RowBox[{"4456184037349476369332", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "154174544734620363525"], "+", 
    FractionBox[
     RowBox[{"1541578486300553785077209", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "61907009501132176738500"], "+", 
    FractionBox[
     RowBox[{"378307810868780817268812277", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "18551467180505942295970500"], "+", 
    FractionBox[
     RowBox[{"2231919201662174192827837433", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "135316584140160990864726000"], "+", 
    FractionBox[
     RowBox[{"9751512381652716172587109", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "730453895493446644344000"], "+", 
    FractionBox[
     RowBox[{"495297497577647155276299883", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "45580323078791070607065600"]}], ",", 
   
   RowBox[{
    FractionBox["4379477437162790827496", "146705881667891349375"], "+", 
    FractionBox[
     RowBox[{"24710840881552795463096", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "789010905406586566275"], "+", 
    FractionBox[
     RowBox[{"88047972988904747554974013", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "3273788325971636875759500"], "+", 
    FractionBox[
     RowBox[{"101391349625251133898149497", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "4613065368414579234024750"], "+", 
    FractionBox[
     RowBox[{"182869288262619254594618987", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "10300916439735438750948000"], "+", 
    FractionBox[
     RowBox[{"44500694730919946064754477", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "3100132268226598552318800"], "+", 
    FractionBox[
     RowBox[{"14285307623676426762812658677", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "1223518868526764228648486400"]}], 
   ",", 
   RowBox[{
    FractionBox["376446329105131220024417", "11638666612319380383750"], "+", 
    FractionBox[
     RowBox[{"414352515528445720504181", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "12273502972991346586500"], "+", 
    FractionBox[
     RowBox[{"11469495417085516423427537", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "396822827390501439486000"], "+", 
    FractionBox[
     RowBox[{"4253492084691654487893171493", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "180422112186881321152968000"], "+", 
    FractionBox[
     RowBox[{"53283624086836211615689973111", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "2801849271608039340257856000"], "+", 
    FractionBox[
     RowBox[{"167647819949386863496488434359", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "10912465584157626904162176000"]}], 
   ",", 
   RowBox[{
    FractionBox["206296469047599804809611043", "5915505446061487177151250"], 
    "+", 
    FractionBox[
     RowBox[{"11974567848687250489401317", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "330569659425596082191700"], "+", 
    FractionBox[
     RowBox[{"325960577206969891914028859", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "10540449711970435077883920"], "+", 
    FractionBox[
     RowBox[{"9417274967936207258469022153", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "374015957521531567279752000"], "+", 
    FractionBox[
     RowBox[{"215550026610209858547679363543", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "10625295437206110406684224000"], "+", 
    
    FractionBox[
     RowBox[{"1170432742810307915065510166227", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "71479260213932015463148416000"]}], 
   ",", 
   RowBox[{
    FractionBox["64946108240077404060814", "1734752330223310022625"], "+", 
    FractionBox[
     RowBox[{"12231755591588851987611346", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "315985703862702137389125"], "+", 
    FractionBox[
     RowBox[{"8684940008675474541731471671", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "263511242799260876947098000"], "+", 
    FractionBox[
     RowBox[{"19413354521594719385385655709", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "724655917697967411604519500"], "+", 
    FractionBox[
     RowBox[{"2536489801290023411132051663", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "117646045050650406600816000"]}], ",", 
   
   RowBox[{
    FractionBox["41567734307190793889902550276", 
     "1038283882078001694583894875"], "+", 
    FractionBox[
     RowBox[{"72358948248370835174203948037", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "1755643655150075592660040425"], "+", 
    FractionBox[
     RowBox[{"5480737239219753896800124893", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "156579144272024579055522000"], "+", 
    FractionBox[
     RowBox[{"41636926415703848624269283414663", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "1465737369530422084538741442000"], 
    "+", 
    FractionBox[
     RowBox[{"3167649715928288933666890568129", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "138701490211318713882182694000"]}], 
   ",", 
   RowBox[{
    FractionBox["3116815456757780442304814457377", 
     "73057429520761210146175875750"], "+", 
    FractionBox[
     RowBox[{"3884648078274614992061372075431", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "88814914319356765275743221500"], "+", 
    
    FractionBox[
     RowBox[{"1434659191917821366793938222987", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "38714193421258077171477814500"], "+", 
    
    FractionBox[
     RowBox[{"4024846141623188661530972524179", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "134028084826811588804180504000"]}], 
   ",", 
   RowBox[{
    FractionBox["1487489112270264407664821660759", 
     "32822903118023152384513799250"], "+", 
    FractionBox[
     RowBox[{"9114060120739980919409640490819", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "196937418708138914307082795500"], "+", 
    FractionBox[
     RowBox[{"1754247158266241177168758248503", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "44841135336622398949920390360"], "+", 
    
    FractionBox[
     RowBox[{"67773463172033977208396116450337", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "2140802590264553240189747668800"]}], 
   ",", 
   RowBox[{
    FractionBox["1194378874877102101763640762032", 
     "24881878170114325194712073625"], "+", 
    FractionBox[
     RowBox[{"113005099974262683229168980482314", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "2314014669820632243108222847125"], 
    "+", 
    FractionBox[
     RowBox[{"434085302210180346648414064419311", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "10537666804106263753231291734600"]}], 
   ",", 
   RowBox[{
    FractionBox["1149985373205412135051849216801772", 
     "22677343764242195982460583901825"], "+", 
    FractionBox[
     RowBox[{"1725299428835924468953583457530128", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "33562468771078450054041664174701"], 
    "+", 
    FractionBox[
     RowBox[{"118104678461645592988485173411367211", " ", 
      SuperscriptBox["\[Chi]", "4"]}], 
     "2729255702263522312086904559261400"]}], ",", 
   RowBox[{
    FractionBox["35982788999038261880046018070589", 
     "673281461286542930653350669150"], "+", 
    FractionBox[
     RowBox[{"103249856283512572354980552874267", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "1912391382967433051512345537020"]}], 
   ",", 
   RowBox[{
    FractionBox["783233129718883083874892567864049947", 
     "13936552203375168362896218101033250"], "+", 
    FractionBox[
     RowBox[{"60059971762172167195496257354608013", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     "1061377217546925343589351773046100"]}], ",", 
   FractionBox["49678167483904125376129803228967862", 
    "842319089214982703251969225886625"]}], "}"}]], "Output",
 CellChangeTimes->{3.86799027711066*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"fa8619eb-0eb1-4f45-b647-2fe290cae0c0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Quadratic with Scalars", "Section",
 CellChangeTimes->{{3.867985169064844*^9, 3.8679851741074038`*^9}, {
  3.867988228424198*^9, 3.8679882300815067`*^9}, {3.867990333216297*^9, 
  3.8679903336263733`*^9}, {3.867993686001843*^9, 
  3.8679936900685062`*^9}},ExpressionUUID->"1a6ff7b5-8894-4ac2-9417-\
da63af4c4100"],

Cell[TextData[{
 "Below are the quadratic theories with scalars mass multipoles starting from \
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "0"], "=", "M"}], TraditionalForm]],ExpressionUUID->
  "cb60af52-7b43-4e10-8d82-26b7f3e6f653"],
 " up to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "5"], TraditionalForm]],ExpressionUUID->
  "3ecf4a9f-7f39-4dc9-9465-63be899777f7"],
 ". The ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Alpha]1", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cd45cad4-1041-4f11-9ffd-ad8008382668"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Alpha]2", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7ce7312a-6745-41a1-8ba8-34babd2ce484"],
 " terms are given to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Chi]", "30"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b00f9597-38a5-4351-b574-a9919b31fefa"],
 ") the mixed terms ~\[Alpha]1 \[Alpha]2 are ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Chi]", "16"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "116a9094-8ac4-44d4-a155-5a1037ba271f"],
 ")"
}], "Text",
 CellChangeTimes->{{3.86798762233491*^9, 3.867987671071323*^9}, {
  3.867987782465623*^9, 3.867987784322217*^9}, {3.867989102859048*^9, 
  3.86798911520971*^9}, {3.867989178815906*^9, 3.867989179727722*^9}, {
  3.867989276398794*^9, 3.867989335838377*^9}, {3.867993030217216*^9, 
  3.867993120291375*^9}, {3.867993291384094*^9, 
  3.867993296487694*^9}},ExpressionUUID->"17eff11e-b211-4098-9c46-\
95832ef4dcb7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"M", ",", "0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "3"]}], " ", 
     SuperscriptBox["\[Chi]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", 
     SuperscriptBox["\[Alpha]2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"201", " ", 
         SuperscriptBox["\[Chi]", "2"]}], 
        RowBox[{"112", " ", "M"}]], "-", 
       FractionBox[
        RowBox[{"1819", " ", 
         SuperscriptBox["\[Chi]", "4"]}], 
        RowBox[{"3528", " ", "M"}]], "-", 
       FractionBox[
        RowBox[{"3289259", " ", 
         SuperscriptBox["\[Chi]", "6"]}], 
        RowBox[{"16299360", " ", "M"}]], "-", 
       FractionBox[
        RowBox[{"6651677", " ", 
         SuperscriptBox["\[Chi]", "8"]}], 
        RowBox[{"61471872", " ", "M"}]], "-", 
       FractionBox[
        RowBox[{"6324123593", " ", 
         SuperscriptBox["\[Chi]", "10"]}], 
        RowBox[{"93765095424", " ", "M"}]], "-", 
       FractionBox[
        RowBox[{"3087174342233171", " ", 
         SuperscriptBox["\[Chi]", "12"]}], 
        RowBox[{"67346779788288000", " ", "M"}]], "-", 
       FractionBox[
        RowBox[{"254968045622710999", " ", 
         SuperscriptBox["\[Chi]", "14"]}], 
        RowBox[{"7734403509908275200", " ", "M"}]], "-", 
       FractionBox[
        RowBox[{"5044742942536583947", " ", 
         SuperscriptBox["\[Chi]", "16"]}], 
        RowBox[{"204399190939121418240", " ", "M"}]], "-", 
       FractionBox[
        RowBox[{"95293321132544879674807", " ", 
         SuperscriptBox["\[Chi]", "18"]}], 
        RowBox[{"5002057000662179347169280", " ", "M"}]], "-", 
       FractionBox[
        RowBox[{"444394513677390931785401", " ", 
         SuperscriptBox["\[Chi]", "20"]}], 
        RowBox[{"29499310516725673073049600", " ", "M"}]], "-", 
       FractionBox[
        RowBox[{"321171259712604623848680551", " ", 
         SuperscriptBox["\[Chi]", "22"]}], 
        RowBox[{"26434447086416512234291200000", " ", "M"}]], "-", 
       FractionBox[
        RowBox[{"453621747500003231694769887709", " ", 
         SuperscriptBox["\[Chi]", "24"]}], 
        RowBox[{"45535978551061083974790021120000", " ", "M"}]], "-", 
       FractionBox[
        RowBox[{"1122532234001805060807968312237953", " ", 
         SuperscriptBox["\[Chi]", "26"]}], 
        RowBox[{"135515072167957785908975102853120000", " ", "M"}]], "-", 
       FractionBox[
        RowBox[{"3219851427842164161006758786693550023", " ", 
         SuperscriptBox["\[Chi]", "28"]}], 
        RowBox[{"461831823070696396919332013919436800000", " ", "M"}]], "-", 
       FractionBox[
        RowBox[{"89661718768899538673529949585803774532141", " ", 
         SuperscriptBox["\[Chi]", "30"]}], 
        RowBox[{"15118526560042317249551252807666683084800000", " ", "M"}]]}],
       ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", 
     SuperscriptBox["\[Alpha]1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4463", " ", 
          SuperscriptBox["\[Chi]", "2"]}], 
         RowBox[{"2625", " ", "M"}]]}], "+", 
       FractionBox[
        RowBox[{"33863", " ", 
         SuperscriptBox["\[Chi]", "4"]}], 
        RowBox[{"68600", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"41760667", " ", 
         SuperscriptBox["\[Chi]", "6"]}], 
        RowBox[{"244490400", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"9183297413", " ", 
         SuperscriptBox["\[Chi]", "8"]}], 
        RowBox[{"109880971200", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"618718288261", " ", 
         SuperscriptBox["\[Chi]", "10"]}], 
        RowBox[{"12379922755200", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"1145266425691979", " ", 
         SuperscriptBox["\[Chi]", "12"]}], 
        RowBox[{"33673389894144000", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"276519167120450707", " ", 
         SuperscriptBox["\[Chi]", "14"]}], 
        RowBox[{"10957071639036723200", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"3013905103047976367", " ", 
         SuperscriptBox["\[Chi]", "16"]}], 
        RowBox[{"151702524525129177600", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"742877164033029133", " ", 
         SuperscriptBox["\[Chi]", "18"]}], 
        RowBox[{"45572676755304112128", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"4673972834380264174379539", " ", 
         SuperscriptBox["\[Chi]", "20"]}], 
        RowBox[{"339242070942345240340070400", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"1442087593880511374765692849", " ", 
         SuperscriptBox["\[Chi]", "22"]}], 
        RowBox[{"121157882479409014407168000000", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"155234960636267525208951138151", " ", 
         SuperscriptBox["\[Chi]", "24"]}], 
        RowBox[{"14848688657954701296127180800000", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"82820496956202265435870355059849049", " ", 
         SuperscriptBox["\[Chi]", "26"]}], 
        RowBox[{"8903763726035351402300629804646400000", " ", "M"}]], "+", 
       FractionBox[
        RowBox[{"25652736691017180504254365538322885619", " ", 
         SuperscriptBox["\[Chi]", "28"]}], 
        RowBox[{"3067882824683911779535562663893401600000", " ", "M"}]], "+", 
       
       FractionBox[
        RowBox[{"28649674902529102838773067955137934989651", " ", 
         SuperscriptBox["\[Chi]", "30"]}], 
        RowBox[{"3779631640010579312387813201916670771200000", " ", "M"}]]}], 
      ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Alpha]1", " ", "\[Alpha]2", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"20141", " ", 
        SuperscriptBox["\[Chi]", "3"]}], "7000"], "-", 
      FractionBox[
       RowBox[{"9142549", " ", 
        SuperscriptBox["\[Chi]", "5"]}], "7408800"], "-", 
      FractionBox[
       RowBox[{"5326478623", " ", 
        SuperscriptBox["\[Chi]", "7"]}], "10757577600"], "-", 
      FractionBox[
       RowBox[{"780129826921", " ", 
        SuperscriptBox["\[Chi]", "9"]}], "2856905251200"], "-", 
      FractionBox[
       RowBox[{"210815293631507", " ", 
        SuperscriptBox["\[Chi]", "11"]}], "1188472584499200"], "-", 
      FractionBox[
       RowBox[{"193790821775508163", " ", 
        SuperscriptBox["\[Chi]", "13"]}], "1526527008534528000"], "-", 
      FractionBox[
       RowBox[{"23495313049291903", " ", 
        SuperscriptBox["\[Chi]", "15"]}], "242898622625218560"]}], ")"}], " ", 
    RowBox[{"Sin", "[", "\[Xi]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "5"], " ", 
     SuperscriptBox["\[Chi]", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", 
     SuperscriptBox["\[Alpha]1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3000959", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "900375"], "-", 
       FractionBox[
        RowBox[{"1493088547", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "1568813400"], "-", 
       FractionBox[
        RowBox[{"62802717559", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "208316007900"], "-", 
       FractionBox[
        RowBox[{"109391232859", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "812432430810"], "-", 
       FractionBox[
        RowBox[{"1878443327662081", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "25044583733769600"], "-", 
       FractionBox[
        RowBox[{"2405763992986616995049", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "14"]}], "49183555319726091264000"], "-", 
       FractionBox[
        RowBox[{"1666662796197113528273", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "16"]}], "46724377553739786700800"], "-", 
       FractionBox[
        RowBox[{"24959603916215350103", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "18"]}], "888588351266915819520"], "-", 
       FractionBox[
        RowBox[{"22032206811310948042562909", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "20"]}], "945803567884602232565760000"], 
       "-", 
       FractionBox[
        RowBox[{"10677514113514654536668113", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "22"]}], "533772489244948804730880000"], 
       "-", 
       FractionBox[
        RowBox[{"3136870468525065857865528371597", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "24"]}], 
        "178314113539070216953749504000000"], "-", 
       FractionBox[
        RowBox[{"1266416673439899896529686563483315679", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "26"]}], 
        "80504863689569635595801527817011200000"], "-", 
       FractionBox[
        RowBox[{"139229261753111759550615250418033186441", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "28"]}], 
        "9778876503679968797269605991160217600000"], "-", 
       FractionBox[
        RowBox[{"17201755672529097003996685830275679184433", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "30"]}], 
        "1322871074003702759335734620670834769920000"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", 
     SuperscriptBox["\[Alpha]2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"158908", " ", "M", " ", 
          SuperscriptBox["\[Chi]", "4"]}], "46305"]}], "+", 
       FractionBox[
        RowBox[{"2859524347", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "6"]}], "2510101440"], "+", 
       FractionBox[
        RowBox[{"603664559", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "8"]}], "1271350080"], "+", 
       FractionBox[
        RowBox[{"661684820477", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "10"]}], "2499792094800"], "+", 
       FractionBox[
        RowBox[{"135289257990438889", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "12"]}], "801426679480627200"], "+", 
       FractionBox[
        RowBox[{"2691884249727114300487", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "14"]}], "23145202503400513536000"], "+", 
       FractionBox[
        RowBox[{"6636136408417004991653", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "16"]}], "78693688511561746022400"], "+", 
       FractionBox[
        RowBox[{"63873714983117873216808473", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "18"]}], "1006663971383263593617817600"], 
       "+", 
       FractionBox[
        RowBox[{"183148619564783074784433987", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "20"]}], "3728385079197272568954880000"], 
       "+", 
       FractionBox[
        RowBox[{"5483036538728009899250539649", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "22"]}], "140915937160666484448952320000"], 
       "+", 
       FractionBox[
        RowBox[{"60485389402164911820741365472431", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "24"]}], 
        "1925792426221958343100494643200000"], "+", 
       FractionBox[
        RowBox[{"171622942423353290375239117264092977", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "26"]}], 
        "6662471477757487083790471267614720000"], "+", 
       FractionBox[
        RowBox[{"211873079100175089168148360608767036161", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "28"]}], 
        "9892437650174316822012091738154336256000"], "+", 
       FractionBox[
        RowBox[{"190707426634459280768848439425098580106059", " ", "M", " ", 
         SuperscriptBox["\[Chi]", "30"]}], 
        "10582968592029622074685876965366678159360000"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Alpha]1", " ", "\[Alpha]2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2486282089", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "5"]}], "427858200"]}], "+", 
      FractionBox[
       RowBox[{"450727554401", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "7"]}], "183551167800"], "+", 
      FractionBox[
       RowBox[{"29620800562939", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "9"]}], "29997505137600"], "+", 
      FractionBox[
       RowBox[{"59106789643541", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "11"]}], "108235896088320"], "+", 
      FractionBox[
       RowBox[{"118156038067185661", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "13"]}], "332227787130150912"], "+", 
      FractionBox[
       RowBox[{"501837922047523334657", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Chi]", "15"]}], "1967342212789043650560"]}], ")"}], 
    " ", 
    RowBox[{"Sin", "[", "\[Xi]", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.867993166886503*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"d83f22ea-9411-4125-b321-697e7a828c3b"],

Cell[TextData[{
 "Below are the quadratic theories with scalars spin multipoles starting from \
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "0"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "e93fbff4-01d9-4b8d-94ab-b758208ff515"],
 " up to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "5"], TraditionalForm]],ExpressionUUID->
  "27e81f64-255c-435d-9c7a-5f7a5dcd9168"],
 ". The ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Alpha]1", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cba179c1-b237-4ea8-9b18-9473c90ac5f0"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Alpha]2", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2cf7e67e-f930-4d3c-87e2-302869fb9a48"],
 " terms are given to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Chi]", "30"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "576edf1a-7b9f-4c0e-a148-0d2b85a556ee"],
 ") the mixed terms ~\[Alpha]1 \[Alpha]2 are are ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Chi]", "16"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8af78cf7-5198-4496-ad9f-72e67b2333b1"],
 ")"
}], "Text",
 CellChangeTimes->{{3.86798762233491*^9, 3.867987671071323*^9}, {
  3.867987782465623*^9, 3.867987784322217*^9}, {3.867989102859048*^9, 
  3.86798911520971*^9}, {3.867989178815906*^9, 3.867989179727722*^9}, {
  3.867989276398794*^9, 3.867989335838377*^9}, {3.867993030217216*^9, 
  3.867993120291375*^9}, {3.8679932767203627`*^9, 
  3.8679933033231773`*^9}},ExpressionUUID->"f4e41dd8-650e-42d4-84ce-\
8da81b3fb9d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    SuperscriptBox["M", "2"], " ", "\[Chi]"}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Alpha]1", " ", "\[Alpha]2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6077", " ", 
         SuperscriptBox["\[Chi]", "2"]}], 
        RowBox[{"1750", " ", "M"}]]}], "+", 
      FractionBox[
       RowBox[{"1274269", " ", 
        SuperscriptBox["\[Chi]", "4"]}], 
       RowBox[{"1234800", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"76837807", " ", 
        SuperscriptBox["\[Chi]", "6"]}], 
       RowBox[{"195592320", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"6572817103", " ", 
        SuperscriptBox["\[Chi]", "8"]}], 
       RowBox[{"31394563200", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"938744096027", " ", 
        SuperscriptBox["\[Chi]", "10"]}], 
       RowBox[{"7074241574400", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"160961999931191", " ", 
        SuperscriptBox["\[Chi]", "12"]}], 
       RowBox[{"1726840507392000", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"836541340736956847", " ", 
        SuperscriptBox["\[Chi]", "14"]}], 
       RowBox[{"11953169060767334400", " ", "M"}]], "+", 
      FractionBox[
       RowBox[{"276731172986161083", " ", 
        SuperscriptBox["\[Chi]", "16"]}], 
       RowBox[{"5029247122304204800", " ", "M"}]]}], ")"}], " ", 
    RowBox[{"Sin", "[", "\[Xi]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["M", "4"]}], " ", 
     SuperscriptBox["\[Chi]", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", 
     SuperscriptBox["\[Alpha]2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8819", " ", 
         SuperscriptBox["\[Chi]", "3"]}], "5880"], "-", 
       FractionBox[
        RowBox[{"3840911", " ", 
         SuperscriptBox["\[Chi]", "5"]}], "5927040"], "-", 
       FractionBox[
        RowBox[{"600173719", " ", 
         SuperscriptBox["\[Chi]", "7"]}], "2151515520"], "-", 
       FractionBox[
        RowBox[{"361612454657", " ", 
         SuperscriptBox["\[Chi]", "9"]}], "2285524200960"], "-", 
       FractionBox[
        RowBox[{"48473400642221", " ", 
         SuperscriptBox["\[Chi]", "11"]}], "475389033799680"], "-", 
       FractionBox[
        RowBox[{"1295837031177610879", " ", 
         SuperscriptBox["\[Chi]", "13"]}], "18318324102414336000"], "-", 
       FractionBox[
        RowBox[{"231782200375545939793", " ", 
         SuperscriptBox["\[Chi]", "15"]}], "4496782200660671201280"], "-", 
       FractionBox[
        RowBox[{"3023329525933852000027", " ", 
         SuperscriptBox["\[Chi]", "17"]}], "77671692556866138931200"], "-", 
       FractionBox[
        RowBox[{"257528585605532166472317", " ", 
         SuperscriptBox["\[Chi]", "19"]}], "8522023038165194443325440"], "-", 
       
       FractionBox[
        RowBox[{"31002674074413920236770953", " ", 
         SuperscriptBox["\[Chi]", "21"]}], "1292350746447029487009792000"], 
       "-", 
       FractionBox[
        RowBox[{"3626165071757390526810171917", " ", 
         SuperscriptBox["\[Chi]", "23"]}], "186929304396802479371059200000"], 
       "-", 
       FractionBox[
        RowBox[{"83466029961635535032101826899", " ", 
         SuperscriptBox["\[Chi]", "25"]}], "5238519185378266850653529702400"],
        "-", 
       FractionBox[
        RowBox[{"187440864595441427612745295282117674643", " ", 
         SuperscriptBox["\[Chi]", "27"]}], 
        "14132053785963309745731559625934766080000"], "-", 
       FractionBox[
        RowBox[{"46060276415792801019613371487213117716383", " ", 
         SuperscriptBox["\[Chi]", "29"]}], 
        "4123234516375177431695796220272731750400000"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", 
     SuperscriptBox["\[Alpha]1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"26252", " ", 
          SuperscriptBox["\[Chi]", "3"]}], "18375"]}], "+", 
       FractionBox[
        RowBox[{"991019", " ", 
         SuperscriptBox["\[Chi]", "5"]}], "1852200"], "+", 
       FractionBox[
        RowBox[{"43981151", " ", 
         SuperscriptBox["\[Chi]", "7"]}], "256132800"], "+", 
       FractionBox[
        RowBox[{"15661148969", " ", 
         SuperscriptBox["\[Chi]", "9"]}], "204064660800"], "+", 
       FractionBox[
        RowBox[{"1056186307919", " ", 
         SuperscriptBox["\[Chi]", "11"]}], "24759845510400"], "+", 
       FractionBox[
        RowBox[{"15909023093640151", " ", 
         SuperscriptBox["\[Chi]", "13"]}], "572447628200448000"], "+", 
       FractionBox[
        RowBox[{"228121958547433004921", " ", 
         SuperscriptBox["\[Chi]", "15"]}], "11241955501651678003200"], "+", 
       FractionBox[
        RowBox[{"1830756437989071091", " ", 
         SuperscriptBox["\[Chi]", "17"]}], "114223077289509027840"], "+", 
       FractionBox[
        RowBox[{"3877064068783427154637", " ", 
         SuperscriptBox["\[Chi]", "19"]}], "290523512664722537840640"], "+", 
       FractionBox[
        RowBox[{"6506972662192531840013069", " ", 
         SuperscriptBox["\[Chi]", "21"]}], "565403451570575400566784000"], 
       "+", 
       FractionBox[
        RowBox[{"66489030128362101661995138287", " ", 
         SuperscriptBox["\[Chi]", "23"]}], "6542525653888086777987072000000"],
        "+", 
       FractionBox[
        RowBox[{"30115538483362760341378116870983", " ", 
         SuperscriptBox["\[Chi]", "25"]}], 
        "3301358444951928588172276531200000"], "+", 
       FractionBox[
        RowBox[{"1306668494118686762201044605132854681", " ", 
         SuperscriptBox["\[Chi]", "27"]}], 
        "157723814575483367697896870825164800000"], "+", 
       FractionBox[
        RowBox[{"7760944162791785655296459560285054361", " ", 
         SuperscriptBox["\[Chi]", "29"]}], 
        "1022627608227970593178520887964467200000"]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["l", "4"], " ", "\[Alpha]1", " ", "\[Alpha]2", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"216458369", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "4"]}], "32413500"], "-", 
      FractionBox[
       RowBox[{"13654799083", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "6"]}], "6275253600"], "-", 
      FractionBox[
       RowBox[{"8498104705421", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "8"]}], "9999168379200"], "-", 
      FractionBox[
       RowBox[{"5719453119143", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "10"]}], "12379922755200"], "-", 
      FractionBox[
       RowBox[{"119186552590353683", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "12"]}], "400713339740313600"], "-", 
      FractionBox[
       RowBox[{"1261313733780304377611", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "14"]}], "5961643069057708032000"], "-", 
      FractionBox[
       RowBox[{"2423906118465284580857", " ", "M", " ", 
        SuperscriptBox["\[Chi]", "16"]}], "15102829108279527014400"]}], ")"}],
     " ", 
    RowBox[{"Sin", "[", "\[Xi]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["M", "6"], " ", 
     SuperscriptBox["\[Chi]", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", 
     SuperscriptBox["\[Alpha]1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"314522687", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "5"]}], "106964550"], "-", 
       FractionBox[
        RowBox[{"372788157631", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "7"]}], "367102335600"], "-", 
       FractionBox[
        RowBox[{"4623080093039", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "9"]}], "14998752568800"], "-", 
       FractionBox[
        RowBox[{"286675603692757", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "11"]}], "2209816211803200"], "-", 
       FractionBox[
        RowBox[{"781892487467352607", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "13"]}], "11420330182598937600"], "-", 
       FractionBox[
        RowBox[{"2544938490450005534873", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "15"]}], "59020266383671309516800"], "-", 
       FractionBox[
        RowBox[{"31390527607500000078577", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "17"]}], "1011445349398602441523200"], "-", 
       
       FractionBox[
        RowBox[{"38555618192752070516257", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "19"]}], "1572257348057991868416000"], "-", 
       
       FractionBox[
        RowBox[{"11923854603095070096915356983", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "578831783545376566330245120000"], 
       "-", 
       FractionBox[
        RowBox[{"143367498546466705549608136247", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "23"]}], "7968796246435689695588253696000"],
        "-", 
       FractionBox[
        RowBox[{"51917472626887289233369435148512181", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], 
        "3223776521495558266350228032716800000"], "-", 
       FractionBox[
        RowBox[{"16979460325489235250804599947051852013", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], 
        "1159270037129802752579542000564961280000"], "-", 
       FractionBox[
        RowBox[{"216835531311499066716779767291276999169", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], 
        "16106384829590536842561703985440358400000"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["l", "4"], " ", 
     SuperscriptBox["\[Alpha]2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"146517509", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["\[Chi]", "5"]}], "48898080"]}], "+", 
       FractionBox[
        RowBox[{"38715214763", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "7"]}], "29368186848"], "+", 
       FractionBox[
        RowBox[{"4925005246529", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "9"]}], "8570715753600"], "+", 
       FractionBox[
        RowBox[{"17386036304479727", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "11"]}], "53035589083276800"], "+", 
       FractionBox[
        RowBox[{"2865586967758965763", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "13"]}], "13535206142339481600"], "+", 
       FractionBox[
        RowBox[{"3468799416901505175079", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "15"]}], "23608106553468523806720"], "+", 
       FractionBox[
        RowBox[{"920025685720362759227927", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "17"]}], "8597285469888120752947200"], "+", 
       
       FractionBox[
        RowBox[{"32086593529296373670324971", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "19"]}], "397367357124972471164928000"], 
       "+", 
       FractionBox[
        RowBox[{"64447245844331728742468397977", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "21"]}], "1029034281858447229031546880000"],
        "+", 
       FractionBox[
        RowBox[{"565417241321483976431691688681", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "23"]}], 
        "11383994637765270993697505280000"], "+", 
       FractionBox[
        RowBox[{"103478014839855974887754297794694053", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "25"]}], 
        "2579021217196446613080182426173440000"], "+", 
       FractionBox[
        RowBox[{"122135190029448844422188070674757671809", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "27"]}], 
        "3709664118815368808254534401807876096000"], "+", 
       FractionBox[
        RowBox[{"592738287053898434629496561618876149378847", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Chi]", "29"]}], 
        "21646981210969681516402930156431841689600000"]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8679931915867357`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"a64cd26e-dbb6-4fa8-910f-8a09368387f9"],

Cell[TextData[{
 "For completeness, below is the list of all the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "n"], TraditionalForm]],ExpressionUUID->
  "64a03fbf-03ed-4572-87db-724a360932cf"],
 " that we can derive from the lists of multipoles above, as defined by \
equation (4.24) in the paper. They start with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "0"], "=", 
    RowBox[{
     RowBox[{"0", " ", "and", " ", 
      SubscriptBox["a", "1"]}], "=", "0"}]}], TraditionalForm]],
  ExpressionUUID->"6ebcccc1-0b5a-4ee1-9508-c576162b27b3"],
 "."
}], "Text",
 CellChangeTimes->{{3.8679880652804937`*^9, 3.867988148591248*^9}, {
  3.867988188737412*^9, 3.8679882066771*^9}, {3.8679902113354807`*^9, 
  3.867990242277833*^9}, {3.867993429512307*^9, 
  3.867993463477304*^9}},ExpressionUUID->"f1668ef3-0cba-464e-9a93-\
c296a28f9190"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{
    FractionBox["4463", "2625"], "-", 
    FractionBox[
     RowBox[{"33863", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "68600"], "-", 
    FractionBox[
     RowBox[{"41760667", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "244490400"], "-", 
    FractionBox[
     RowBox[{"9183297413", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "109880971200"], "-", 
    FractionBox[
     RowBox[{"618718288261", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "12379922755200"], "-", 
    FractionBox[
     RowBox[{"1145266425691979", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "33673389894144000"], "-", 
    FractionBox[
     RowBox[{"276519167120450707", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "10957071639036723200"], "-", 
    FractionBox[
     RowBox[{"3013905103047976367", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "151702524525129177600"], "-", 
    FractionBox[
     RowBox[{"742877164033029133", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "45572676755304112128"], "-", 
    FractionBox[
     RowBox[{"4673972834380264174379539", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "339242070942345240340070400"], "-", 
    FractionBox[
     RowBox[{"1442087593880511374765692849", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "121157882479409014407168000000"], 
    "-", 
    FractionBox[
     RowBox[{"155234960636267525208951138151", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "14848688657954701296127180800000"], 
    "-", 
    FractionBox[
     RowBox[{"82820496956202265435870355059849049", " ", 
      SuperscriptBox["\[Chi]", "24"]}], 
     "8903763726035351402300629804646400000"], "-", 
    FractionBox[
     RowBox[{"25652736691017180504254365538322885619", " ", 
      SuperscriptBox["\[Chi]", "26"]}], 
     "3067882824683911779535562663893401600000"], "-", 
    FractionBox[
     RowBox[{"28649674902529102838773067955137934989651", " ", 
      SuperscriptBox["\[Chi]", "28"]}], 
     "3779631640010579312387813201916670771200000"]}], ",", 
   RowBox[{
    FractionBox["26252", "18375"], "-", 
    FractionBox[
     RowBox[{"991019", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "1852200"], "-", 
    FractionBox[
     RowBox[{"43981151", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "256132800"], "-", 
    FractionBox[
     RowBox[{"15661148969", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "204064660800"], "-", 
    FractionBox[
     RowBox[{"1056186307919", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "24759845510400"], "-", 
    FractionBox[
     RowBox[{"15909023093640151", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "572447628200448000"], "-", 
    FractionBox[
     RowBox[{"228121958547433004921", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "11241955501651678003200"], "-", 
    FractionBox[
     RowBox[{"1830756437989071091", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "114223077289509027840"], "-", 
    FractionBox[
     RowBox[{"3877064068783427154637", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "290523512664722537840640"], "-", 
    FractionBox[
     RowBox[{"6506972662192531840013069", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "565403451570575400566784000"], "-", 
    FractionBox[
     RowBox[{"66489030128362101661995138287", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "6542525653888086777987072000000"], 
    "-", 
    FractionBox[
     RowBox[{"30115538483362760341378116870983", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "3301358444951928588172276531200000"],
     "-", 
    FractionBox[
     RowBox[{"1306668494118686762201044605132854681", " ", 
      SuperscriptBox["\[Chi]", "24"]}], 
     "157723814575483367697896870825164800000"], "-", 
    FractionBox[
     RowBox[{"7760944162791785655296459560285054361", " ", 
      SuperscriptBox["\[Chi]", "26"]}], 
     "1022627608227970593178520887964467200000"]}], ",", 
   RowBox[{
    FractionBox["3000959", "900375"], "-", 
    FractionBox[
     RowBox[{"1493088547", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "1568813400"], "-", 
    FractionBox[
     RowBox[{"62802717559", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "208316007900"], "-", 
    FractionBox[
     RowBox[{"109391232859", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "812432430810"], "-", 
    FractionBox[
     RowBox[{"1878443327662081", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "25044583733769600"], "-", 
    FractionBox[
     RowBox[{"2405763992986616995049", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "49183555319726091264000"], "-", 
    FractionBox[
     RowBox[{"1666662796197113528273", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "46724377553739786700800"], "-", 
    FractionBox[
     RowBox[{"24959603916215350103", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "888588351266915819520"], "-", 
    FractionBox[
     RowBox[{"22032206811310948042562909", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "945803567884602232565760000"], "-", 
    FractionBox[
     RowBox[{"10677514113514654536668113", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "533772489244948804730880000"], "-", 
    FractionBox[
     RowBox[{"3136870468525065857865528371597", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "178314113539070216953749504000000"], 
    "-", 
    FractionBox[
     RowBox[{"1266416673439899896529686563483315679", " ", 
      SuperscriptBox["\[Chi]", "22"]}], 
     "80504863689569635595801527817011200000"], "-", 
    FractionBox[
     RowBox[{"139229261753111759550615250418033186441", " ", 
      SuperscriptBox["\[Chi]", "24"]}], 
     "9778876503679968797269605991160217600000"], "-", 
    FractionBox[
     RowBox[{"17201755672529097003996685830275679184433", " ", 
      SuperscriptBox["\[Chi]", "26"]}], 
     "1322871074003702759335734620670834769920000"]}], ",", 
   RowBox[{
    FractionBox["314522687", "106964550"], "-", 
    FractionBox[
     RowBox[{"372788157631", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "367102335600"], "-", 
    FractionBox[
     RowBox[{"4623080093039", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "14998752568800"], "-", 
    FractionBox[
     RowBox[{"286675603692757", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "2209816211803200"], "-", 
    FractionBox[
     RowBox[{"781892487467352607", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "11420330182598937600"], "-", 
    FractionBox[
     RowBox[{"2544938490450005534873", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "59020266383671309516800"], "-", 
    FractionBox[
     RowBox[{"31390527607500000078577", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "1011445349398602441523200"], "-", 
    FractionBox[
     RowBox[{"38555618192752070516257", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "1572257348057991868416000"], "-", 
    FractionBox[
     RowBox[{"11923854603095070096915356983", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "578831783545376566330245120000"], 
    "-", 
    FractionBox[
     RowBox[{"143367498546466705549608136247", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "7968796246435689695588253696000"], 
    "-", 
    FractionBox[
     RowBox[{"51917472626887289233369435148512181", " ", 
      SuperscriptBox["\[Chi]", "20"]}], 
     "3223776521495558266350228032716800000"], "-", 
    FractionBox[
     RowBox[{"16979460325489235250804599947051852013", " ", 
      SuperscriptBox["\[Chi]", "22"]}], 
     "1159270037129802752579542000564961280000"], "-", 
    FractionBox[
     RowBox[{"216835531311499066716779767291276999169", " ", 
      SuperscriptBox["\[Chi]", "24"]}], 
     "16106384829590536842561703985440358400000"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.867993425202292*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"532f3a88-0d25-4a16-8509-e8dd82724b19"],

Cell[TextData[{
 "Second, below is the list of all the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "n"], TraditionalForm]],ExpressionUUID->
  "3036af1c-5bd2-445a-9685-88a3fdf0332f"],
 " that we can derive from the lists of multipoles above, as defined by \
equation (4.24) in the paper. They start with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["b", "0"], "=", 
    RowBox[{
     RowBox[{"0", " ", "and", " ", 
      SubscriptBox["b", "1"]}], "=", "0"}]}], TraditionalForm]],
  ExpressionUUID->"677d59d7-85ef-48a2-b0ac-db25f546f705"],
 "."
}], "Text",
 CellChangeTimes->{{3.8679880652804937`*^9, 3.867988148591248*^9}, {
  3.867988188737412*^9, 3.8679882066771*^9}, {3.8679902113354807`*^9, 
  3.867990242277833*^9}, {3.867993429512307*^9, 
  3.867993485090626*^9}},ExpressionUUID->"88dc0648-6647-42d2-87b9-\
8cfe3ea2b0b2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["201", "112"]}], "+", 
    FractionBox[
     RowBox[{"1819", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "3528"], "+", 
    FractionBox[
     RowBox[{"3289259", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "16299360"], "+", 
    FractionBox[
     RowBox[{"6651677", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "61471872"], "+", 
    FractionBox[
     RowBox[{"6324123593", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "93765095424"], "+", 
    FractionBox[
     RowBox[{"3087174342233171", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "67346779788288000"], "+", 
    FractionBox[
     RowBox[{"254968045622710999", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "7734403509908275200"], "+", 
    FractionBox[
     RowBox[{"5044742942536583947", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "204399190939121418240"], "+", 
    FractionBox[
     RowBox[{"95293321132544879674807", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "5002057000662179347169280"], "+", 
    FractionBox[
     RowBox[{"444394513677390931785401", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "29499310516725673073049600"], "+", 
    FractionBox[
     RowBox[{"321171259712604623848680551", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "26434447086416512234291200000"], "+", 
    FractionBox[
     RowBox[{"453621747500003231694769887709", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "45535978551061083974790021120000"], 
    "+", 
    FractionBox[
     RowBox[{"1122532234001805060807968312237953", " ", 
      SuperscriptBox["\[Chi]", "24"]}], 
     "135515072167957785908975102853120000"], "+", 
    FractionBox[
     RowBox[{"3219851427842164161006758786693550023", " ", 
      SuperscriptBox["\[Chi]", "26"]}], 
     "461831823070696396919332013919436800000"], "+", 
    FractionBox[
     RowBox[{"89661718768899538673529949585803774532141", " ", 
      SuperscriptBox["\[Chi]", "28"]}], 
     "15118526560042317249551252807666683084800000"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["8819", "5880"]}], "+", 
    FractionBox[
     RowBox[{"3840911", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "5927040"], "+", 
    FractionBox[
     RowBox[{"600173719", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "2151515520"], "+", 
    FractionBox[
     RowBox[{"361612454657", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "2285524200960"], "+", 
    FractionBox[
     RowBox[{"48473400642221", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "475389033799680"], "+", 
    FractionBox[
     RowBox[{"1295837031177610879", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "18318324102414336000"], "+", 
    FractionBox[
     RowBox[{"231782200375545939793", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "4496782200660671201280"], "+", 
    FractionBox[
     RowBox[{"3023329525933852000027", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "77671692556866138931200"], "+", 
    FractionBox[
     RowBox[{"257528585605532166472317", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "8522023038165194443325440"], "+", 
    FractionBox[
     RowBox[{"31002674074413920236770953", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "1292350746447029487009792000"], "+", 
    
    FractionBox[
     RowBox[{"3626165071757390526810171917", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "186929304396802479371059200000"], 
    "+", 
    FractionBox[
     RowBox[{"83466029961635535032101826899", " ", 
      SuperscriptBox["\[Chi]", "22"]}], "5238519185378266850653529702400"], 
    "+", 
    FractionBox[
     RowBox[{"187440864595441427612745295282117674643", " ", 
      SuperscriptBox["\[Chi]", "24"]}], 
     "14132053785963309745731559625934766080000"], "+", 
    FractionBox[
     RowBox[{"46060276415792801019613371487213117716383", " ", 
      SuperscriptBox["\[Chi]", "26"]}], 
     "4123234516375177431695796220272731750400000"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["158908", "46305"]}], "+", 
    FractionBox[
     RowBox[{"2859524347", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "2510101440"], "+", 
    FractionBox[
     RowBox[{"603664559", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "1271350080"], "+", 
    FractionBox[
     RowBox[{"661684820477", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "2499792094800"], "+", 
    FractionBox[
     RowBox[{"135289257990438889", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "801426679480627200"], "+", 
    FractionBox[
     RowBox[{"2691884249727114300487", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "23145202503400513536000"], "+", 
    FractionBox[
     RowBox[{"6636136408417004991653", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "78693688511561746022400"], "+", 
    FractionBox[
     RowBox[{"63873714983117873216808473", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "1006663971383263593617817600"], "+", 
    
    FractionBox[
     RowBox[{"183148619564783074784433987", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "3728385079197272568954880000"], "+", 
    
    FractionBox[
     RowBox[{"5483036538728009899250539649", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "140915937160666484448952320000"], 
    "+", 
    FractionBox[
     RowBox[{"60485389402164911820741365472431", " ", 
      SuperscriptBox["\[Chi]", "20"]}], "1925792426221958343100494643200000"],
     "+", 
    FractionBox[
     RowBox[{"171622942423353290375239117264092977", " ", 
      SuperscriptBox["\[Chi]", "22"]}], 
     "6662471477757487083790471267614720000"], "+", 
    FractionBox[
     RowBox[{"211873079100175089168148360608767036161", " ", 
      SuperscriptBox["\[Chi]", "24"]}], 
     "9892437650174316822012091738154336256000"], "+", 
    FractionBox[
     RowBox[{"190707426634459280768848439425098580106059", " ", 
      SuperscriptBox["\[Chi]", "26"]}], 
     "10582968592029622074685876965366678159360000"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["146517509", "48898080"]}], "+", 
    FractionBox[
     RowBox[{"38715214763", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "29368186848"], "+", 
    FractionBox[
     RowBox[{"4925005246529", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "8570715753600"], "+", 
    FractionBox[
     RowBox[{"17386036304479727", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "53035589083276800"], "+", 
    FractionBox[
     RowBox[{"2865586967758965763", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "13535206142339481600"], "+", 
    FractionBox[
     RowBox[{"3468799416901505175079", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "23608106553468523806720"], "+", 
    FractionBox[
     RowBox[{"920025685720362759227927", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "8597285469888120752947200"], "+", 
    FractionBox[
     RowBox[{"32086593529296373670324971", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "397367357124972471164928000"], "+", 
    FractionBox[
     RowBox[{"64447245844331728742468397977", " ", 
      SuperscriptBox["\[Chi]", "16"]}], "1029034281858447229031546880000"], 
    "+", 
    FractionBox[
     RowBox[{"565417241321483976431691688681", " ", 
      SuperscriptBox["\[Chi]", "18"]}], "11383994637765270993697505280000"], 
    "+", 
    FractionBox[
     RowBox[{"103478014839855974887754297794694053", " ", 
      SuperscriptBox["\[Chi]", "20"]}], 
     "2579021217196446613080182426173440000"], "+", 
    FractionBox[
     RowBox[{"122135190029448844422188070674757671809", " ", 
      SuperscriptBox["\[Chi]", "22"]}], 
     "3709664118815368808254534401807876096000"], "+", 
    FractionBox[
     RowBox[{"592738287053898434629496561618876149378847", " ", 
      SuperscriptBox["\[Chi]", "24"]}], 
     "21646981210969681516402930156431841689600000"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.867993503161519*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"bbdbe8c6-2147-4409-be46-2d0fd8d3ce9f"],

Cell[TextData[{
 "Third, below is the list of all the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "n"], TraditionalForm]],ExpressionUUID->
  "9ec96815-fdbf-49bf-ab08-dad4c2bd8166"],
 " that we can derive from the lists of multipoles above, as defined by \
equation (4.24) in the paper. They start with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["c", "0"], "=", 
    RowBox[{
     RowBox[{"0", " ", "and", " ", 
      SubscriptBox["c", "1"]}], "=", "0"}]}], TraditionalForm]],
  ExpressionUUID->"63e204bd-169e-426d-8cee-7a45e83b15fb"],
 "."
}], "Text",
 CellChangeTimes->{{3.8679880652804937`*^9, 3.867988148591248*^9}, {
  3.867988188737412*^9, 3.8679882066771*^9}, {3.8679902113354807`*^9, 
  3.867990242277833*^9}, {3.867993429512307*^9, 
  3.867993498803617*^9}},ExpressionUUID->"106087ab-79da-4266-ac87-\
24f842a02d27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{
    FractionBox["6077", "1750"], "-", 
    FractionBox[
     RowBox[{"1274269", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "1234800"], "-", 
    FractionBox[
     RowBox[{"76837807", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "195592320"], "-", 
    FractionBox[
     RowBox[{"6572817103", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "31394563200"], "-", 
    FractionBox[
     RowBox[{"938744096027", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "7074241574400"], "-", 
    FractionBox[
     RowBox[{"160961999931191", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "1726840507392000"], "-", 
    FractionBox[
     RowBox[{"836541340736956847", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "11953169060767334400"], "-", 
    FractionBox[
     RowBox[{"276731172986161083", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "5029247122304204800"]}], ",", 
   RowBox[{
    FractionBox["20141", "7000"], "-", 
    FractionBox[
     RowBox[{"9142549", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "7408800"], "-", 
    FractionBox[
     RowBox[{"5326478623", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "10757577600"], "-", 
    FractionBox[
     RowBox[{"780129826921", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "2856905251200"], "-", 
    FractionBox[
     RowBox[{"210815293631507", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "1188472584499200"], "-", 
    FractionBox[
     RowBox[{"193790821775508163", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "1526527008534528000"], "-", 
    FractionBox[
     RowBox[{"23495313049291903", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "242898622625218560"], "-", 
    FractionBox[
     RowBox[{"12047297477135092360863949", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "95430329569244760330240000"]}], ",", 
   
   RowBox[{
    FractionBox["216458369", "32413500"], "-", 
    FractionBox[
     RowBox[{"13654799083", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "6275253600"], "-", 
    FractionBox[
     RowBox[{"8498104705421", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "9999168379200"], "-", 
    FractionBox[
     RowBox[{"5719453119143", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "12379922755200"], "-", 
    FractionBox[
     RowBox[{"119186552590353683", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "400713339740313600"], "-", 
    FractionBox[
     RowBox[{"1261313733780304377611", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "5961643069057708032000"], "-", 
    FractionBox[
     RowBox[{"2423906118465284580857", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "15102829108279527014400"], "-", 
    FractionBox[
     RowBox[{"37697113201045847302234463383", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "250995399671337897491435520000"]}], 
   ",", 
   RowBox[{
    FractionBox["2486282089", "427858200"], "-", 
    FractionBox[
     RowBox[{"450727554401", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "183551167800"], "-", 
    FractionBox[
     RowBox[{"29620800562939", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "29997505137600"], "-", 
    FractionBox[
     RowBox[{"59106789643541", " ", 
      SuperscriptBox["\[Chi]", "6"]}], "108235896088320"], "-", 
    FractionBox[
     RowBox[{"118156038067185661", " ", 
      SuperscriptBox["\[Chi]", "8"]}], "332227787130150912"], "-", 
    FractionBox[
     RowBox[{"501837922047523334657", " ", 
      SuperscriptBox["\[Chi]", "10"]}], "1967342212789043650560"], "-", 
    FractionBox[
     RowBox[{"398716276509260234679558133759", " ", 
      SuperscriptBox["\[Chi]", "12"]}], "1781989630112421258598637568000"], 
    "-", 
    FractionBox[
     RowBox[{"12047297477135092360863949", " ", 
      SuperscriptBox["\[Chi]", "14"]}], "50100923023853499173376000"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.867993513204123*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"6224146a-c13d-417c-8a96-6506f22bdd1d"]
}, Closed]]
},
WindowSize->{1440, 810},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Linux x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bfa188bf-a397-4f53-a054-5aa07440657e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 162, 3, 68, "Section",ExpressionUUID->"3a7ea030-912c-4f67-912d-bfb31b00ac8d"],
Cell[745, 27, 806, 22, 39, "Text",ExpressionUUID->"a73575c3-bdb6-4275-a8f3-12d74c2664a7"],
Cell[1554, 51, 38267, 1018, 2116, "Output",ExpressionUUID->"fa8c4003-61d6-4769-8ed1-429a771da596"],
Cell[39824, 1071, 859, 23, 39, "Text",ExpressionUUID->"a090d998-d640-4ce0-a380-3e066579c3b8"],
Cell[40686, 1096, 40610, 1077, 2214, "Output",ExpressionUUID->"1c548bcf-a810-4baa-802d-f0db719456ae"],
Cell[81299, 2175, 325, 7, 38, "Text",ExpressionUUID->"a3ef5ea0-fc43-43c3-a64a-b2cf89a35f4c"],
Cell[81627, 2184, 235, 5, 33, "Input",ExpressionUUID->"0f5c4c1a-3f35-4e9b-a657-ed3328fc5220"],
Cell[81865, 2191, 237, 5, 33, "Input",ExpressionUUID->"062ea2de-16f4-4801-a6ed-797d9e844140"],
Cell[82105, 2198, 290, 7, 33, "Input",ExpressionUUID->"aa7d6f7e-a395-4b53-be97-eeaaecedc2d3"],
Cell[82398, 2207, 235, 5, 33, "Input",ExpressionUUID->"7631eff0-7c53-46a0-aa9c-272d993d4a7f"],
Cell[82636, 2214, 988, 28, 58, "Input",ExpressionUUID->"8fe39497-5d52-4a76-aeff-9ba4341128fd"],
Cell[83627, 2244, 1021, 31, 58, "Input",ExpressionUUID->"59f0e85b-36d8-401f-9434-9a4aa92957a6"],
Cell[84651, 2277, 1642, 47, 69, "Input",ExpressionUUID->"50b0abfa-668c-480d-921e-2cbf5f9804d7"],
Cell[86296, 2326, 1412, 41, 69, "Input",ExpressionUUID->"c075071d-db37-4b26-b25e-f7259bc366f6"],
Cell[87711, 2369, 1686, 48, 69, "Input",ExpressionUUID->"41261f4d-e8ce-4d7e-8cc0-61abf3c97218"],
Cell[89400, 2419, 1781, 51, 69, "Input",ExpressionUUID->"81284658-1d81-4288-a9d2-da18e9ab2902"],
Cell[91184, 2472, 975, 26, 64, "Text",ExpressionUUID->"41f60706-6c96-4b03-b851-30e56498cfea"],
Cell[92162, 2500, 25099, 659, 1536, "Input",ExpressionUUID->"35a7e7eb-36f2-49f1-add0-1d3e715e420f"]
}, Closed]],
Cell[CellGroupData[{
Cell[117298, 3164, 215, 4, 54, "Section",ExpressionUUID->"ff46c96b-09af-4ce8-ad97-345b00d76221"],
Cell[117516, 3170, 1269, 30, 66, "Text",ExpressionUUID->"335952ce-1ec1-4d9a-a6f7-85bb2b441d64"],
Cell[118788, 3202, 73832, 1862, 4250, "Output",ExpressionUUID->"fb37b122-f273-46f1-9043-c843cbb2d98d"],
Cell[192623, 5066, 1234, 31, 66, "Text",ExpressionUUID->"6e76c993-83e1-4323-9781-7091d28695dd"],
Cell[193860, 5099, 73408, 1850, 4247, "Output",ExpressionUUID->"c681d9b3-5cc2-407e-9385-004ba60b4c79"],
Cell[267271, 6951, 373, 7, 38, "Text",ExpressionUUID->"60fbb2c6-f458-4f5d-a8f2-4297672ad9f6"],
Cell[267647, 6960, 235, 5, 33, "Input",ExpressionUUID->"d67c83cb-b9f5-4d61-b58a-5360a5b1696d"],
Cell[267885, 6967, 237, 5, 33, "Input",ExpressionUUID->"4f3b724c-cc1c-4702-a1f3-c5e8dcf03876"],
Cell[268125, 6974, 290, 7, 33, "Input",ExpressionUUID->"dc848560-b906-498c-9788-af9507361123"],
Cell[268418, 6983, 235, 5, 33, "Input",ExpressionUUID->"cd1cf27a-7ed3-4738-b42c-76369d73efb7"],
Cell[268656, 6990, 1388, 38, 58, "Input",ExpressionUUID->"0149128c-816a-4b82-bd23-78cc15795e52"],
Cell[270047, 7030, 1340, 38, 58, "Input",ExpressionUUID->"cdf03098-a280-4bce-8948-79d4bd25aa01"],
Cell[271390, 7070, 1811, 51, 69, "Input",ExpressionUUID->"98a51957-595d-4d6c-a515-31f134f476c5"],
Cell[273204, 7123, 2046, 54, 95, "Input",ExpressionUUID->"ea06ec58-42db-4f84-9a08-050c78f156f0"],
Cell[275253, 7179, 806, 21, 38, "Text",ExpressionUUID->"882c92e4-db37-4087-afbd-f4dea35fd47b"],
Cell[276062, 7202, 47711, 1218, 3042, "Output",ExpressionUUID->"f4f0b9e7-3152-45ba-a83e-c92b404fb8c6"],
Cell[323776, 8422, 801, 21, 38, "Text",ExpressionUUID->"b5f0b122-ffc4-435d-87e4-901c66d0bea6"],
Cell[324580, 8445, 33091, 796, 2559, "Output",ExpressionUUID->"fa8619eb-0eb1-4f45-b647-2fe290cae0c0"]
}, Closed]],
Cell[CellGroupData[{
Cell[357708, 9246, 319, 5, 54, "Section",ExpressionUUID->"1a6ff7b5-8894-4ac2-9417-da63af4c4100"],
Cell[358030, 9253, 1654, 47, 39, "Text",ExpressionUUID->"17eff11e-b211-4098-9c46-95832ef4dcb7"],
Cell[359687, 9302, 12921, 312, 797, "Output",ExpressionUUID->"d83f22ea-9411-4125-b321-697e7a828c3b"],
Cell[372611, 9616, 1662, 47, 39, "Text",ExpressionUUID->"f4e41dd8-650e-42d4-84ce-8da81b3fb9d4"],
Cell[374276, 9665, 12762, 316, 802, "Output",ExpressionUUID->"a64cd26e-dbb6-4fa8-910f-8a09368387f9"],
Cell[387041, 9983, 855, 22, 38, "Text",ExpressionUUID->"f1668ef3-0cba-464e-9a93-c296a28f9190"],
Cell[387899, 10007, 7696, 186, 539, "Output",ExpressionUUID->"532f3a88-0d25-4a16-8509-e8dd82724b19"],
Cell[395598, 10195, 845, 22, 38, "Text",ExpressionUUID->"88dc0648-6647-42d2-87b9-8cfe3ea2b0b2"],
Cell[396446, 10219, 7836, 193, 539, "Output",ExpressionUUID->"bbdbe8c6-2147-4409-be46-2d0fd8d3ce9f"],
Cell[404285, 10414, 844, 22, 38, "Text",ExpressionUUID->"106087ab-79da-4266-ac87-24f842a02d27"],
Cell[405132, 10438, 3904, 100, 275, "Output",ExpressionUUID->"6224146a-c13d-417c-8a96-6506f22bdd1d"]
}, Closed]]
}
]
*)


